A new approach to quark mass determination using the gradient flow

We propose a new method to determine quark masses using ratios of the vacuum-expectation values (VEVs) of flowed quark bilinear operators. They can be expressed as functions of the flow time $t$ and the ${\overline {\rm MS}}$ quark mass $\overline{m}$, which can then be determined by matching with the corresponding lattice results. Motivated by this, we evaluate these VEVs perturbatively through next-to-leading order in the strong coupling. We provide the results as expansions in the limits of small and large $\overline{m}^2 t$. To this end, we develop a new expansion technique based on the Laplace transform. Additionally, we present numerical results with the exact mass dependence over a wide range of $\overline{m}^2t$. We discuss the expected perturbative precision for the mass determination based on our next-to-leading order perturbative calculations, and possible non-perturbative corrections.

==> anc/expansions.m <==
(* ::Package:: *)

(*
 expansions.m

 Ancillary file to the paper

 "A new approach to quark mass determination using the gradient flow"
 by H. Takaura, R. V. Harlander, F. Lange,
 https://arxiv.org/abs/2506.09537.

 This file provides the small- and large mass expansions displayed in
 appendix D for the vacuum expectation values Sbar(t) and Rbar(t) defined in
 eq. (3.5):
  * Sbarsmallmsqt: small-mass expansion of Sbar(t)
  * Rbarsmallmsqt: small-mass expansion of Rbar(t)
  * Sbarlargemsqt: large-mass expansion of Sbar(t)
  * Rbarlargemsqt: large-mass expansion of Rbar(t)

 They contain the symbols:
  * \[Alpha]s: strong coupling constant renormalized at \[Mu]
  * mbar: quark mass renormalized in the MSbar scheme at \[Mu]
  * t: flow time
  * QCD color factors:
      - Nc = 3
      - CF = (Nc^2 - 1)/(2*Nc) = 4/3
  * Lt = Log[2*\[Mu]^2*t] + EulerGamma
  * Lm = Log[\[Mu]^2/mbar^2]
  * \[Mu]: renormalization scale

  Numerical coefficients will be given without an error estimation.
  The digits not influenced by errors can be found in the paper,
  everything beyond that may be inaccurate.
*)

Sbarsmallmsqt = -1/8*(mbar*Nc*(1 + 2*(-Lm + Lt)*mbar^2*t - 
        4*(1 + Lm - Lt)*mbar^4*t^2 - 2*(3 + 2*Lm - 2*Lt)*mbar^6*t^3 - 
        (4*(11 + 6*Lm - 6*Lt)*mbar^8*t^4)/9 - ((25 + 12*Lm - 12*Lt)*mbar^10*
          t^5)/9 + (\[Alpha]s*(CF*(-11.505310710982885 - 15.249999999999991*
              Lm - 8.999999999999998*Lm^2 + 9.25000000000001*Lt + 
             5.999999999999999*Lm*Lt + 2.9999999999999996*Lt^2)*mbar^4*t^2 + 
           CF*(-12.69893208018961 - 20.43749999999993*Lm - 11.000000000000004*
              Lm^2 - 0.5624999999999807*Lt + 4.000000000000005*Lm*Lt + 
             6.999999999999997*Lt^2)*mbar^6*t^3 + CF*(-4.243777299799759 - 
             7.500000000000007*Lm^2 + Lm*(-13.365625000000064 - 1.*Lt) - 
             11.96770833333339*Lt + 8.500000000000007*Lt^2)*mbar^8*t^4 + 
           CF*(4.257133566021769 - 2.7500000000000053*Lm^2 + 
             Lm*(-2.621558779761985 - 4.499999999999991*Lt) - 
             16.211774553571342*Lt + 7.2499999999999964*Lt^2)*mbar^10*t^5 + 
           CF*(1 + 2*Log[2]) + CF*mbar^2*t*(3 - 3*Lm^2 + 7*Lt + 
             Lm*(-4 + 3*Lt) + 10*Log[2] - 9*Log[3] - 6*PolyLog[2, 1/4])))/
         Pi))/(Pi^2*t)
 
Rbarsmallmsqt = -1/8*(Nc*(1 - 2*mbar^2*t + 4*(Lm - Lt)*mbar^4*t^2 + 
        8*(1 + Lm - Lt)*mbar^6*t^3 + 4*(3 + 2*Lm - 2*Lt)*mbar^8*t^4 + 
        (8*(11 + 6*Lm - 6*Lt)*mbar^10*t^5)/9 + 
        (\[Alpha]s*(CF*(26.964124768777683 + 13.999999999999993*Lm^2 - 
             11.833333333333407*Lt - 15.99999999999999*Lt^2 + 
             Lm*(29.833333333333258 + 1.9999999999999964*Lt))*mbar^6*t^3 + 
           CF*(22.026292707008647 + 9.5*Lm^2 + 28.833333333333318*Lt - 
             32.5*Lt^2 + Lm*(22.166666666666618 + 23.*Lt))*mbar^8*t^4 + 
           CF*(-11.34063746753976 - 5.999999999999986*Lm^2 + 
             75.66041666666652*Lt - 42.000000000000014*Lt^2 + 
             Lm*(-17.660416666666514 + 48.00000000000001*Lt))*mbar^10*t^5 - 
           (CF*mbar^2*t*(7 + 3*Lt + 4*Log[2]))/2 + 
           (CF*(-3*Lt + 4*Log[2] + 3*Log[3]))/4 + 
           (CF*mbar^4*t^2*(-25 + 24*Lm^2 - 66*Lt - 12*Lt^2 - 
              6*Lm*(-7 + 2*Lt) - 120*Log[2] + 108*Log[3] + 36*PolyLog[2, 
                1/4]))/4))/Pi))/(Pi^2*t^2)
 
Sbarlargemsqt = -1/16*(Nc*(1 - 45/(2*mbar^10*t^5) + 15/(2*mbar^8*t^4) - 
        3/(mbar^6*t^3) + 3/(2*mbar^4*t^2) - 1/(mbar^2*t) + 
        (\[Alpha]s*((5*CF*(746314 + 1012095*Lm + 480897*Lt + 961794*Log[2] - 
              967383*Log[3]))/(36864*mbar^10*t^5) - 
           (CF*(253556 + 341415*Lm + 176985*Lt + 353970*Log[2] - 
              364095*Log[3]))/(9216*mbar^8*t^4) + 
           (CF*(6634 + 8775*Lm + 5049*Lt + 10098*Log[2] - 10719*Log[3]))/
            (768*mbar^6*t^3) - (3*CF*(68 + 87*Lm + 57*Lt + 114*Log[2] - 
              127*Log[3]))/(64*mbar^4*t^2) + 
           (CF*(22 + 27*Lm + 21*Lt + 42*Log[2] - 51*Log[3]))/(16*mbar^2*t) - 
           (CF*(2 + 3*Lm + 3*Lt - 9*Log[3] + Log[64]))/4))/Pi))/
      (mbar*Pi^2*t^2)
 
Rbarlargemsqt = -1/8*(Nc*(1 + 45/(2*mbar^8*t^4) - 15/(2*mbar^6*t^3) + 
        3/(mbar^4*t^2) - 3/(2*mbar^2*t) + 
        (\[Alpha]s*(-1/12288*(CF*(891478 + 1510650*Lm + 770310*Lt + 1540620*
                Log[2] - 1549935*Log[3]))/(mbar^8*t^4) + 
           (CF*(168494 + 298080*Lm + 168480*Lt + 336960*Log[2] - 
              347085*Log[3]))/(9216*mbar^6*t^3) - 
           (CF*(11686 + 22086*Lm + 14202*Lt + 28404*Log[2] - 30267*Log[3]))/
            (2304*mbar^4*t^2) + (CF*(94 + 204*Lm + 156*Lt + 312*Log[2] - 
              351*Log[3]))/(64*mbar^2*t) - (CF*(4 + 18*Lm + 18*Lt + 
              36*Log[2] - 45*Log[3]))/16))/Pi))/(mbar^2*Pi^2*t^3)


==> anc/numerical.m <==
(* ::Package:: *)

(*
 numerical.m

 Ancillary file to the paper

 "A new approach to quark mass determination using the gradient flow"
 by H. Takaura, R. V. Harlander, F. Lange,
 https://arxiv.org/abs/2506.09537.

 This file provides a numerical grid for the vacuum expectation values Sbar(t)
 and Rbar(t) defined in eq. (3.5):
  * Sbarhattab: table for Sbarhat=Sbar*t/mbar with format {mbar^2*t, Sbarhat}
  * Rbarhattab: table for Rbarhat=Rbar*t^2 with format {mbar^2*t, Rbarhat}

 They contain the symbols:
  * \[Alpha]s: strong coupling constant renormalized at \[Mu]
  * mbar: quark mass renormalized in the MSbar scheme at \[Mu]
  * t: flow time
  * QCD color factors:
      - Nc = 3
      - CF = (Nc^2 - 1)/(2*Nc) = 4/3
  * \[Mu]: renormalization scale
  * \[Delta]s[__], \[Delta]r[__]: markers for the uncertainty estimate (see below)
  * \[Epsilon]: difference from four dimensions, i.e. d = 4 - 2*\[Epsilon]

  Uncertainties can be estimated by \[Delta]s[__]->\[PlusMinus]1 and \[Delta]r[__]->\[PlusMinus]1
*)

Sbarhattab={{1/2048,-0.012586467680559316` Nc+\[Alpha]s (-0.009287936089672266` CF Nc+0.00003169832061232566` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.282742310391334`*^-16 \[Delta]s[1])/\[Epsilon]+6.545272882655846`*^-13 \[Delta]s[2]+4.56548462078267`*^-16 Log[t] \[Delta]s[3]+2.282742310391335`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(1024 2^(89/100)),-0.012581245202370486` Nc+\[Alpha]s (-0.009268979527231` CF Nc+0.00003372952792929187` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.1996493114447415`*^-16 \[Delta]s[1])/\[Epsilon]+8.768244913595054`*^-13 \[Delta]s[2]+4.399298622889484`*^-16 Log[t] \[Delta]s[3]+2.199649311444742`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(1024 2^(39/50)),-0.012575688606453181` Nc+\[Alpha]s (-0.009249022812684958` CF Nc+0.00003588402381130321` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.133331891066482`*^-16 \[Delta]s[1])/\[Epsilon]+1.0146163558457792`*^-12 \[Delta]s[2]+4.266663782132965`*^-16 Log[t] \[Delta]s[3]+2.1333318910664826`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(1024 2^(67/100)),-0.01256977766254771` Nc+\[Alpha]s (-0.009228019842953978` CF Nc+0.00003816865329964362` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.1065986106341401`*^-16 \[Delta]s[1])/\[Epsilon]+7.082716720162349`*^-13 \[Delta]s[2]+4.213197221268281`*^-16 Log[t] \[Delta]s[3]+2.1065986106341404`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(1024 2^(14/25)),-0.0125634910219371` Nc+\[Alpha]s (-0.009205922951833265` CF Nc+0.000040590580745589465` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.1203773899039363`*^-16 \[Delta]s[1])/\[Epsilon]+7.312272984378686`*^-13 \[Delta]s[2]+4.2407547798078736`*^-16 Log[t] \[Delta]s[3]+2.1203773899039368`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(1024 2^(9/20)),-0.012556806165745229` Nc+\[Alpha]s (-0.009182682903600707` CF Nc+0.00004315729865541114` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.1529261746931234`*^-16 \[Delta]s[1])/\[Epsilon]+6.86265968743873`*^-13 \[Delta]s[2]+4.305852349386248`*^-16 Log[t] \[Delta]s[3]+2.152926174693124`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(1024 2^(17/50)),-0.012549699351855882` Nc+\[Alpha]s (-0.009158248896577749` CF Nc+0.000045876636101126944` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.1746206009779288`*^-16 \[Delta]s[1])/\[Epsilon]+5.216618604817359`*^-13 \[Delta]s[2]+4.3492412019558586`*^-16 Log[t] \[Delta]s[3]+2.1746206009779293`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(1024 2^(23/100)),-0.012542145560530073` Nc+\[Alpha]s (-0.009132568574712849` CF Nc+0.000048756766595354` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.1745096705418528`*^-16 \[Delta]s[1])/\[Epsilon]+6.2772903216758`*^-13 \[Delta]s[2]+4.349019341083706`*^-16 Log[t] \[Delta]s[3]+2.1745096705418533`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(1024 2^(3/25)),-0.012534118438816003` Nc+\[Alpha]s (-0.009105588041539906` CF Nc+0.000051806215318116864` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.1501819051476305`*^-16 \[Delta]s[1])/\[Epsilon]+6.634611540791185`*^-13 \[Delta]s[2]+4.3003638102952614`*^-16 Log[t] \[Delta]s[3]+2.1501819051476307`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(1024 2^(1/100)),-0.01252559024386484` Nc+\[Alpha]s (-0.009077251883952938` CF Nc+0.00005503386557242213` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.1105552883534453`*^-16 \[Delta]s[1])/\[Epsilon]+6.701858177543714`*^-13 \[Delta]s[2]+4.2211105767068916`*^-16 Log[t] \[Delta]s[3]+2.1105552883534458`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(512 2^(9/10)),-0.012516531785286101` Nc+\[Alpha]s (-0.009047503205406092` CF Nc+0.000058448964333548304` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.0707786801189815`*^-16 \[Delta]s[1])/\[Epsilon]+6.67739198660739`*^-13 \[Delta]s[2]+4.141557360237964`*^-16 Log[t] \[Delta]s[3]+2.070778680118982`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(512 2^(79/100)),-0.01250691236669894` Nc+\[Alpha]s (-0.009016283667131867` CF Nc+0.00006206112674461995` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.0475206507352368`*^-16 \[Delta]s[1])/\[Epsilon]+1.1590137228522856`*^-12 \[Delta]s[2]+4.095041301470474`*^-16 Log[t] \[Delta]s[3]+2.0475206507352368`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(512 2^(17/25)),-0.012496699726660287` Nc+\[Alpha]s (-0.00898353353496668` CF Nc+0.00006588033939791964` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.0450190130181482`*^-16 \[Delta]s[1])/\[Epsilon]+7.234781857886047`*^-13 \[Delta]s[2]+4.090038026036297`*^-16 Log[t] \[Delta]s[3]+2.0450190130181487`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(512 2^(57/100)),-0.01248585997917742` Nc+\[Alpha]s (-0.008949191750918153` CF Nc+0.00006991696222773385` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.060620035566692`*^-16 \[Delta]s[1])/\[Epsilon]+5.397990582430677`*^-13 \[Delta]s[2]+4.121240071133385`*^-16 Log[t] \[Delta]s[3]+2.0606200355666925`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(512 2^(23/50)),-0.012474357554041596` Nc+\[Alpha]s (-0.008913195996286915` CF Nc+0.00007418172882622286` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.0822195665079627`*^-16 \[Delta]s[1])/\[Epsilon]+5.222727015032907`*^-13 \[Delta]s[2]+4.1644391330159253`*^-16 Log[t] \[Delta]s[3]+2.082219566507963`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(512 2^(7/20)),-0.01246215513725058` Nc+\[Alpha]s (-0.008875482783578878` CF Nc+0.00007868574497905824` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.0976877029250334`*^-16 \[Delta]s[1])/\[Epsilon]+5.146477406873583`*^-13 \[Delta]s[2]+4.195375405850067`*^-16 Log[t] \[Delta]s[3]+2.0976877029250334`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(512 2^(6/25)),-0.012449213611821573` Nc+\[Alpha]s (-0.008835987554691173` CF Nc+0.00008344048520234013` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.1037520752665088`*^-16 \[Delta]s[1])/\[Epsilon]+5.196075103181637`*^-13 \[Delta]s[2]+4.2075041505330176`*^-16 Log[t] \[Delta]s[3]+2.103752075266509`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(512 2^(13/100)),-0.012435491999332242` Nc+\[Alpha]s (-0.008794644793355302` CF Nc+0.00008845778704667265` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.103497320210246`*^-16 \[Delta]s[1])/\[Epsilon]+5.259588288357122`*^-13 \[Delta]s[2]+4.2069946404204924`*^-16 Log[t] \[Delta]s[3]+2.1034973202102462`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(512 2^(1/50)),-0.01242094740256612` Nc+\[Alpha]s (-0.00875138815583604` CF Nc+0.00009374984291850863` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.1050148247288877`*^-16 \[Delta]s[1])/\[Epsilon]+5.286482717287808`*^-13 \[Delta]s[2]+4.2100296494577764`*^-16 Log[t] \[Delta]s[3]+2.1050148247288882`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(256 2^(91/100)),-0.012405534949679876` Nc+\[Alpha]s (-0.008706150615826283` CF Nc+0.00009932918915284421` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.1161876251923642`*^-16 \[Delta]s[1])/\[Epsilon]+5.279913872828793`*^-13 \[Delta]s[2]+4.2323752503847285`*^-16 Log[t] \[Delta]s[3]+2.1161876251923642`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(256 2^(4/5)),-0.012389207740353667` Nc+\[Alpha]s (-0.008658864626017532` CF Nc+0.00010520869205549783` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.1375966657887498`*^-16 \[Delta]s[1])/\[Epsilon]+5.630755239956609`*^-13 \[Delta]s[2]+4.2751933315775007`*^-16 Log[t] \[Delta]s[3]+2.13759666578875`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(256 2^(69/100)),-0.012371916794432058` Nc+\[Alpha]s (-0.008609462297667068` CF Nc+0.0001114015306174866` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.1632628620807245`*^-16 \[Delta]s[1])/\[Epsilon]+7.857320168265769`*^-13 \[Delta]s[2]+4.32652572416145`*^-16 Log[t] \[Delta]s[3]+2.1632628620807247`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(256 2^(29/50)),-0.012353611003611693` Nc+\[Alpha]s (-0.008557875605186702` CF Nc+0.00011792117558880135` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.1832450083023619`*^-16 \[Delta]s[1])/\[Epsilon]+5.004156578094068`*^-13 \[Delta]s[2]+4.366490016604725`*^-16 Log[t] \[Delta]s[3]+2.1832450083023626`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(256 2^(47/100)),-0.012334237086783016` Nc+\[Alpha]s (-0.008504036597151914` CF Nc+0.00012478136458441365` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.1971100376374515`*^-16 \[Delta]s[1])/\[Epsilon]+1.2842824305877182`*^-12 \[Delta]s[2]+4.3942200752749045`*^-16 Log[t] \[Delta]s[3]+2.197110037637452`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(256 2^(9/25)),-0.012313739549686733` Nc+\[Alpha]s (-0.00844787764602506` CF Nc+0.00013199607288173917` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.201313928512487`*^-16 \[Delta]s[1])/\[Epsilon]+5.003614833467312`*^-13 \[Delta]s[2]+4.4026278570249747`*^-16 Log[t] \[Delta]s[3]+2.2013139285124873`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(256 2^(1/4)),-0.012292060649600985` Nc+\[Alpha]s (-0.00838933170232867` CF Nc+0.00013957947955675712` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.198977130968199`*^-16 \[Delta]s[1])/\[Epsilon]+5.953828803671347`*^-13 \[Delta]s[2]+4.3979542619363984`*^-16 Log[t] \[Delta]s[3]+2.1989771309681992`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(256 2^(7/50)),-0.012269140365832583` Nc+\[Alpha]s (-0.008328332584458944` CF Nc+0.00014754592859540943` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.194412256158931`*^-16 \[Delta]s[1])/\[Epsilon]+4.641553619822735`*^-13 \[Delta]s[2]+4.3888245123178623`*^-16 Log[t] \[Delta]s[3]+2.1944122561589312`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(256 2^(3/100)),-0.01224491637684419` Nc+\[Alpha]s (-0.008264815282762909` CF Nc+0.00015590988460867996` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.1899963352529263`*^-16 \[Delta]s[1])/\[Epsilon]+4.822245807207699`*^-13 \[Delta]s[2]+4.379992670505853`*^-16 Log[t] \[Delta]s[3]+2.1899963352529265`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(128 2^(23/25)),-0.012219324044909307` Nc+\[Alpha]s (-0.008198716292017367` CF Nc+0.00016468588277408026` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.1838237218389552`*^-16 \[Delta]s[1])/\[Epsilon]+5.223665039354495`*^-13 \[Delta]s[2]+4.3676474436779115`*^-16 Log[t] \[Delta]s[3]+2.1838237218389557`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(128 2^(81/100)),-0.012192296409247358` Nc+\[Alpha]s (-0.008129973967328065` CF Nc+0.00017388847262366972` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.1749209089077688`*^-16 \[Delta]s[1])/\[Epsilon]+4.911449578914113`*^-13 \[Delta]s[2]+4.349841817815538`*^-16 Log[t] \[Delta]s[3]+2.1749209089077693`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(128 2^(7/10)),-0.012163764188651774` Nc+\[Alpha]s (-0.008058528900492095` CF Nc+0.0001835321553000134` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.1573124160860636`*^-16 \[Delta]s[1])/\[Epsilon]+4.996669788114809`*^-13 \[Delta]s[2]+4.3146248321721277`*^-16 Log[t] \[Delta]s[3]+2.1573124160860639`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(128 2^(59/100)),-0.012133655794684077` Nc+\[Alpha]s (-0.007984324326417226` CF Nc+0.00019363131390696972` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.1317598421783276`*^-16 \[Delta]s[1])/\[Epsilon]+5.91418676334064`*^-13 \[Delta]s[2]+4.263519684356656`*^-16 Log[t] \[Delta]s[3]+2.131759842178328`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(128 2^(12/25)),-0.01210189735656581` Nc+\[Alpha]s (-0.007907306550778493` CF Nc+0.00020420013659280082` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.0991225020359155`*^-16 \[Delta]s[1])/\[Epsilon]+5.913936660633451`*^-13 \[Delta]s[2]+4.1982450040718314`*^-16 Log[t] \[Delta]s[3]+2.0991225020359157`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(128 2^(37/100)),-0.012068412758956718` Nc+\[Alpha]s (-0.007827425401098072` CF Nc+0.0002152525320194376` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.0631607433388717`*^-16 \[Delta]s[1])/\[Epsilon]+8.579582013012074`*^-13 \[Delta]s[2]+4.1263214866777434`*^-16 Log[t] \[Delta]s[3]+2.063160743338872`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(128 2^(13/50)),-0.012033123693861243` Nc+\[Alpha]s (-0.007744634702061742` CF Nc+0.00022680203689463664` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.0271229755455074`*^-16 \[Delta]s[1])/\[Epsilon]+5.653332373588966`*^-13 \[Delta]s[2]+4.054245951091016`*^-16 Log[t] \[Delta]s[3]+2.027122975545508`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(128 2^(3/20)),-0.011995949727954655` Nc+\[Alpha]s (-0.007658892776475982` CF Nc+0.00023886171527401852` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.9918997949611336`*^-16 \[Delta]s[1])/\[Epsilon]+7.224704575970253`*^-13 \[Delta]s[2]+3.9837995899222683`*^-16 Log[t] \[Delta]s[3]+1.9918997949611341`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(128 2^(1/25)),-0.011956808386663955` Nc+\[Alpha]s (-0.007570162959464088` CF Nc+0.00025144404937845296` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.9579684351332748`*^-16 \[Delta]s[1])/\[Epsilon]+5.195326598371698`*^-13 \[Delta]s[2]+3.91593687026655`*^-16 Log[t] \[Delta]s[3]+1.957968435133275`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(64 2^(93/100)),-0.011915615256375684` Nc+\[Alpha]s (-0.007478414143816876` CF Nc+0.0002645608217198903` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.92425276452233`*^-16 \[Delta]s[1])/\[Epsilon]+1.0796589199424568`*^-12 \[Delta]s[2]+3.848505529044661`*^-16 Log[t] \[Delta]s[3]+1.9242527645223304`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(64 2^(41/50)),-0.011872284106171376` Nc+\[Alpha]s (-0.007383621336712258` CF Nc+0.0002782229883862812` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.8925372551457704`*^-16 \[Delta]s[1])/\[Epsilon]+5.714818173470274`*^-13 \[Delta]s[2]+3.7850745102915423`*^-16 Log[t] \[Delta]s[3]+1.8925372551457711`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(64 2^(71/100)),-0.011826727030509873` Nc+\[Alpha]s (-0.007285766225305291` CF Nc+0.00029244054340481066` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.8595992846796618`*^-16 \[Delta]s[1])/\[Epsilon]+5.625448843802285`*^-13 \[Delta]s[2]+3.719198569359324`*^-16 Log[t] \[Delta]s[3]+1.859599284679662`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(64 2^(3/5)),-0.011778854614282377` Nc+\[Alpha]s (-0.007184837775259964` CF Nc+0.00030722237418293145` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.827756887268126`*^-16 \[Delta]s[1])/\[Epsilon]+5.169932569331483`*^-13 \[Delta]s[2]+3.655513774536253`*^-16 Log[t] \[Delta]s[3]+1.8277568872681264`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(64 2^(49/100)),-0.01172857612165902` Nc+\[Alpha]s (-0.007080832817059172` CF Nc+0.00032257610811964977` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.7971461957564674`*^-16 \[Delta]s[1])/\[Epsilon]+9.17069087061501`*^-13 \[Delta]s[2]+3.594292391512935`*^-16 Log[t] \[Delta]s[3]+1.7971461957564674`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(64 2^(19/50)),-0.011675799710122555` Nc+\[Alpha]s (-0.0069737566578392` CF Nc+0.0003385079505858515` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.7672198848829725`*^-16 \[Delta]s[1])/\[Epsilon]+7.691262575706332`*^-13 \[Delta]s[2]+3.534439769765945`*^-16 Log[t] \[Delta]s[3]+1.7672198848829725`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(64 2^(27/100)),-0.011620432671043653` Nc+\[Alpha]s (-0.006863623677100987` CF Nc+0.00035502251459298213` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.7402881991792906`*^-16 \[Delta]s[1])/\[Epsilon]+1.1183868870066595`*^-12 \[Delta]s[2]+3.4805763983585817`*^-16 Log[t] \[Delta]s[3]+1.7402881991792909`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(64 2^(4/25)),-0.011562381698090745` Nc+\[Alpha]s (-0.006750457931839715` CF Nc+0.0003721226426044498` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.7183162530926146`*^-16 \[Delta]s[1])/\[Epsilon]+7.751948019007118`*^-13 \[Delta]s[2]+3.43663250618523`*^-16 Log[t] \[Delta]s[3]+1.718316253092615`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(64 2^(1/20)),-0.011501553184682925` Nc+\[Alpha]s (-0.006634293754237353` CF Nc+0.00038980922109440165` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.7029119893434704`*^-16 \[Delta]s[1])/\[Epsilon]+8.908646269923704`*^-13 \[Delta]s[2]+3.4058239786869413`*^-16 Log[t] \[Delta]s[3]+1.7029119893434706`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(32 2^(47/50)),-0.01143785355158489` Nc+\[Alpha]s (-0.006515176328795802` CF Nc+0.00040808098862391804` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.6945872003095434`*^-16 \[Delta]s[1])/\[Epsilon]+8.532408655768509`*^-13 \[Delta]s[2]+3.389174400619088`*^-16 Log[t] \[Delta]s[3]+1.694587200309544`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(32 2^(83/100)),-0.011371189605605769` Nc+\[Alpha]s (-0.006393162250729111` CF Nc+0.0004269343383853508` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.6920024154140312`*^-16 \[Delta]s[1])/\[Epsilon]+1.0562737077356047`*^-12 \[Delta]s[2]+3.3840048308280624`*^-16 Log[t] \[Delta]s[3]+1.6920024154140312`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(32 2^(18/25)),-0.011301468930196321` Nc+\[Alpha]s (-0.006268320062674661` CF Nc+0.00044636311636100283` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.6910983564256574`*^-16 \[Delta]s[1])/\[Epsilon]+9.444536892087968`*^-13 \[Delta]s[2]+3.382196712851316`*^-16 Log[t] \[Delta]s[3]+1.691098356425658`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(32 2^(61/100)),-0.011228600308539553` Nc+\[Alpha]s (-0.0061407307473239515` CF Nc+0.00046635841645190014` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.6886195794589183`*^-16 \[Delta]s[1])/\[Epsilon]+1.0129746891676369`*^-12 \[Delta]s[2]+3.377239158917837`*^-16 Log[t] \[Delta]s[3]+1.6886195794589186`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(32 Sqrt[2]),-0.011152494179495565` Nc+\[Alpha]s (-0.006010488188218187` CF Nc+0.00048690837415496713` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.684076267822938`*^-16 \[Delta]s[1])/\[Epsilon]+7.456960137258838`*^-13 \[Delta]s[2]+3.368152535645876`*^-16 Log[t] \[Delta]s[3]+1.684076267822938`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(32 2^(39/100)),-0.01107306312649095` Nc+\[Alpha]s (-0.005877699570496227` CF Nc+0.0005079979606007971` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.6753723195792243`*^-16 \[Delta]s[1])/\[Epsilon]+1.0215096137705154`*^-12 \[Delta]s[2]+3.350744639158449`*^-16 Log[t] \[Delta]s[3]+1.6753723195792246`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(32 2^(7/25)),-0.010990222399134329` Nc+\[Alpha]s (-0.0057424857286134685` CF Nc+0.0005296087790073111` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.660792426473396`*^-16 \[Delta]s[1])/\[Epsilon]+1.1943419176007176`*^-12 \[Delta]s[2]+3.321584852946793`*^-16 Log[t] \[Delta]s[3]+1.6607924264733966`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(32 2^(17/100)),-0.010903890466991537` Nc+\[Alpha]s (-0.005604981408158782` CF Nc+0.0005517188658541967` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.642818384648349`*^-16 \[Delta]s[1])/\[Epsilon]+1.3904736432529278`*^-12 \[Delta]s[2]+3.285636769296699`*^-16 Log[t] \[Delta]s[3]+1.6428183846483496`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(32 2^(3/50)),-0.010813989604565796` Nc+\[Alpha]s (-0.005465335482140838` CF Nc+0.0005743024993357428` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.622363232883287`*^-16 \[Delta]s[1])/\[Epsilon]+1.5202015286485527`*^-12 \[Delta]s[2]+3.2447264657665743`*^-16 Log[t] \[Delta]s[3]+1.6223632328832872`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(16 2^(19/20)),-0.01072044650609955` Nc+\[Alpha]s (-0.005323711039663597` CF Nc+0.0005973300179014961` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.6010286115530993`*^-16 \[Delta]s[1])/\[Epsilon]+1.2379292940694048`*^-12 \[Delta]s[2]+3.2020572231061985`*^-16 Log[t] \[Delta]s[3]+1.6010286115530993`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(16 2^(21/25)),-0.010623192928346304` Nc+\[Alpha]s (-0.005180285399942264` CF Nc+0.0006207676519402811` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.5823440918637035`*^-16 \[Delta]s[1])/\[Epsilon]+1.6969481148888377`*^-12 \[Delta]s[2]+3.164688183727408`*^-16 Log[t] \[Delta]s[3]+1.582344091863704`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(16 2^(73/100)),-0.010522166358953944` Nc+\[Alpha]s (-0.005035250018619932` CF Nc+0.000644577371898083` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.562707905802714`*^-16 \[Delta]s[1])/\[Epsilon]+1.7167402347357055`*^-12 \[Delta]s[2]+3.1254158116054284`*^-16 Log[t] \[Delta]s[3]+1.5627079058027142`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(16 2^(31/50)),-0.010417310707557787` Nc+\[Alpha]s (-0.0048888102647401165` CF Nc+0.0006687167563377847` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.541194357461157`*^-16 \[Delta]s[1])/\[Epsilon]+1.2637932141054476`*^-12 \[Delta]s[2]+3.082388714922314`*^-16 Log[t] \[Delta]s[3]+1.541194357461157`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(16 2^(51/100)),-0.010308577016105819` Nc+\[Alpha]s (-0.004741185073683107` CF Nc+0.0006931388836418261` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.5150889295457008`*^-16 \[Delta]s[1])/\[Epsilon]+1.5811571507866933`*^-12 \[Delta]s[2]+3.0301778590914025`*^-16 Log[t] \[Delta]s[3]+1.5150889295457012`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(16 2^(2/5)),-0.010195924184334054` Nc+\[Alpha]s (-0.004592606483114036` CF Nc+0.0007177922512198026` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.4803892392614611`*^-16 \[Delta]s[1])/\[Epsilon]+1.5619900721403317`*^-12 \[Delta]s[2]+2.9607784785229223`*^-16 Log[t] \[Delta]s[3]+1.4803892392614611`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(16 2^(29/100)),-0.010079319705683088` Nc+\[Alpha]s (-0.004443318999811413` CF Nc+0.0007426207262035596` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.4381952944847137`*^-16 \[Delta]s[1])/\[Epsilon]+1.402078724461551`*^-12 \[Delta]s[2]+2.8763905889694275`*^-16 Log[t] \[Delta]s[3]+1.4381952944847137`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(16 2^(9/50)),-0.009958740408304544` Nc+\[Alpha]s (-0.004293578842121348` CF Nc+0.0007675635316836012` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.3862099818337234`*^-16 \[Delta]s[1])/\[Epsilon]+1.606224545530972`*^-12 \[Delta]s[2]+2.772419963667448`*^-16 Log[t] \[Delta]s[3]+1.386209981833724`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(16 2^(7/100)),-0.009834173195156856` Nc+\[Alpha]s (-0.00414365301732259` CF Nc+0.0007925552725534067` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.366277152239314`*^-16 \[Delta]s[1])/\[Epsilon]+1.4358434181828437`*^-12 \[Delta]s[2]+2.732554304478628`*^-16 Log[t] \[Delta]s[3]+1.366277152239314`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(8 2^(24/25)),-0.009705615776543905` Nc+\[Alpha]s (-0.003993818243244545` CF Nc+0.0008175260049730341` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.3306027147612729`*^-16 \[Delta]s[1])/\[Epsilon]+1.2909122543530098`*^-12 \[Delta]s[2]+2.661205429522546`*^-16 Log[t] \[Delta]s[3]+1.330602714761273`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(8 2^(17/20)),-0.009573077387818917` Nc+\[Alpha]s (-0.003844359717539917` CF Nc+0.0008424013533311658` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.4934616191024157`*^-16 \[Delta]s[1])/\[Epsilon]+1.240981217959894`*^-12 \[Delta]s[2]+2.9869232382048315`*^-16 Log[t] \[Delta]s[3]+1.4934616191024157`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(8 2^(37/50)),-0.009436579484372869` Nc+\[Alpha]s (-0.00369556972729567` CF Nc+0.0008671026783656151` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.865601652365248`*^-16 \[Delta]s[1])/\[Epsilon]+1.169807312950862`*^-12 \[Delta]s[2]+3.731203304730497`*^-16 Log[t] \[Delta]s[3]+1.8656016523652484`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(8 2^(63/100)),-0.009296156405465853` Nc+\[Alpha]s (-0.0035477461035091926` CF Nc+0.0008915472997886269` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.4914484373753684`*^-16 \[Delta]s[1])/\[Epsilon]+1.0552773755029357`*^-12 \[Delta]s[2]+4.982896874750738`*^-16 Log[t] \[Delta]s[3]+2.491448437375369`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(8 2^(13/25)),-0.009151855997957408` Nc+\[Alpha]s (-0.003401190528955986` CF Nc+0.0009156487763481997` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.6745542759106886`*^-15 \[Delta]s[1])/\[Epsilon]+1.1740040059443555`*^-12 \[Delta]s[2]+3.349108551821378`*^-15 Log[t] \[Delta]s[3]+1.6745542759106888`*^-15 Log[\[Mu]^2] \[Delta]s[4])},{1/(8 2^(41/100)),-0.009003740190564206` Nc+\[Alpha]s (-0.0032562067049174163` CF Nc+0.0009393172457237541` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.0881654448145647`*^-16 \[Delta]s[1])/\[Epsilon]+9.871550028165071`*^-13 \[Delta]s[2]+8.17633088962913`*^-16 Log[t] \[Delta]s[3]+4.0881654448145657`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(8 2^(3/10)),-0.008851885508938924` Nc+\[Alpha]s (-0.0031130983894348766` CF Nc+0.0009624598260457225` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((7.460669868211491`*^-16 \[Delta]s[1])/\[Epsilon]+1.2599776290565772`*^-12 \[Delta]s[2]+1.4921339736422983`*^-15 Log[t] \[Delta]s[3]+7.460669868211493`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(8 2^(19/100)),-0.008696383521640365` Nc+\[Alpha]s (-0.002972167321564385` CF Nc+0.0009849810800052973` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.2481285685292279`*^-15 \[Delta]s[1])/\[Epsilon]+1.1737842758348574`*^-12 \[Delta]s[2]+2.496257137058456`*^-15 Log[t] \[Delta]s[3]+1.248128568529228`*^-15 Log[\[Mu]^2] \[Delta]s[4])},{1/(8 2^(2/25)),-0.00853734120697074` Nc+\[Alpha]s (-0.0028337110440673106` CF Nc+0.001006783541784535` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((7.414092974250152`*^-16 \[Delta]s[1])/\[Epsilon]+1.0400207346463493`*^-12 \[Delta]s[2]+1.482818594850031`*^-15 Log[t] \[Delta]s[3]+7.414092974250155`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(4 2^(97/100)),-0.008374881230709046` Nc+\[Alpha]s (-0.0026980206545073136` CF Nc+0.0010277683058567868` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.768314173709666`*^-15 \[Delta]s[1])/\[Epsilon]+8.907480020199172`*^-13 \[Delta]s[2]+3.5366283474193322`*^-15 Log[t] \[Delta]s[3]+1.7683141737096661`*^-15 Log[\[Mu]^2] \[Delta]s[4])},{1/(4 2^(43/50)),-0.008209142124987344` Nc+\[Alpha]s (-0.0025653784994018147` CF Nc+0.0010478356758820324` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((6.314772284069451`*^-16 \[Delta]s[1])/\[Epsilon]+7.833209534177129`*^-13 \[Delta]s[2]+1.2629544568138903`*^-15 Log[t] \[Delta]s[3]+6.314772284069453`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{1/(4 2^(3/4)),-0.008040278358954541` Nc+\[Alpha]s (-0.0024360558415608365` CF Nc+0.0010668858704903827` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.775006810094625`*^-15 \[Delta]s[1])/\[Epsilon]+7.350494202311237`*^-13 \[Delta]s[2]+3.5500136201892505`*^-15 Log[t] \[Delta]s[3]+1.7750068100946254`*^-15 Log[\[Mu]^2] \[Delta]s[4])},{1/(4 2^(16/25)),-0.007868460292463986` Nc+\[Alpha]s (-0.0023103105287654246` CF Nc+0.0010848197817379158` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.7563942933007303`*^-14 \[Delta]s[1])/\[Epsilon]+7.330181378894201`*^-13 \[Delta]s[2]+3.512788586601461`*^-14 Log[t] \[Delta]s[3]+1.7563942933007306`*^-14 Log[\[Mu]^2] \[Delta]s[4])},{1/(4 2^(53/100)),-0.007693874004817212` Nc+\[Alpha]s (-0.0021883846958059873` CF Nc+0.0011015397800972417` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.213259715197432`*^-13 \[Delta]s[1])/\[Epsilon]+9.960282939944432`*^-13 \[Delta]s[2]+2.4265194303948643`*^-13 Log[t] \[Delta]s[3]+1.2132597151974321`*^-13 Log[\[Mu]^2] \[Delta]s[4])},{1/(4 2^(21/50)),-0.007516720991603571` Nc+\[Alpha]s (-0.0020705025293584075` CF Nc+0.001116950561366541` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((8.840514243248191`*^-14 \[Delta]s[1])/\[Epsilon]+8.4743762485686`*^-13 \[Delta]s[2]+1.7681028486496385`*^-13 Log[t] \[Delta]s[3]+8.840514243248192`*^-14 Log[\[Mu]^2] \[Delta]s[4])},{1/(4 2^(31/100)),-0.00733721772389741` Nc+\[Alpha]s (-0.0019568681402352154` CF Nc+0.0011309600207068315` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.431062617228128`*^-13 \[Delta]s[1])/\[Epsilon]+9.86080681478405`*^-13 \[Delta]s[2]+2.8621252344562564`*^-13 Log[t] \[Delta]s[3]+1.4310626172281282`*^-13 Log[\[Mu]^2] \[Delta]s[4])},{1/(4 2^(1/5)),-0.00715559506550828` Nc+\[Alpha]s (-0.0018476635620137028` CF Nc+0.0011434801546568979` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((6.559331163819629`*^-14 \[Delta]s[1])/\[Epsilon]+7.061575752219509`*^-13 \[Delta]s[2]+1.311866232763926`*^-13 Log[t] \[Delta]s[3]+6.55933116381963`*^-14 Log[\[Mu]^2] \[Delta]s[4])},{1/(4 2^(9/100)),-0.006972097545618264` Nc+\[Alpha]s (-0.0017430469279286391` CF Nc+0.0011544279696312834` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.1069348059264819`*^-13 \[Delta]s[1])/\[Epsilon]+8.00651195984733`*^-13 \[Delta]s[2]+2.2138696118529637`*^-13 Log[t] \[Delta]s[3]+1.1069348059264821`*^-13 Log[\[Mu]^2] \[Delta]s[4])},{1/(2 2^(49/50)),-0.006786982485969562` Nc+\[Alpha]s (-0.0016431508493499984` CF Nc+0.0011637263921358606` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.7739682133066572`*^-13 \[Delta]s[1])/\[Epsilon]+9.707527842292237`*^-13 \[Delta]s[2]+3.5479364266133144`*^-13 Log[t] \[Delta]s[3]+1.7739682133066574`*^-13 Log[\[Mu]^2] \[Delta]s[4])},{1/(2 2^(87/100)),-0.006600518983765234` Nc+\[Alpha]s (-0.0015480810353804136` CF Nc+0.0011713051637998692` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.002727849853081`*^-13 \[Delta]s[1])/\[Epsilon]+1.0144764126797622`*^-12 \[Delta]s[2]+4.005455699706162`*^-13 Log[t] \[Delta]s[3]+2.002727849853081`*^-13 Log[\[Mu]^2] \[Delta]s[4])},{1/(2 2^(19/25)),-0.006412986753589157` Nc+\[Alpha]s (-0.0014579151804884629` CF Nc+0.001177101709871018` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.7115794729071597`*^-13 \[Delta]s[1])/\[Epsilon]+9.740211536128527`*^-13 \[Delta]s[2]+3.4231589458143203`*^-13 Log[t] \[Delta]s[3]+1.7115794729071602`*^-13 Log[\[Mu]^2] \[Delta]s[4])},{1/(2 2^(13/20)),-0.006224674833904513` Nc+\[Alpha]s (-0.0013727021522589823` CF Nc+0.0011810619636750761` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.4683672513353538`*^-13 \[Delta]s[1])/\[Epsilon]+8.170238007285852`*^-13 \[Delta]s[2]+2.936734502670708`*^-13 Log[t] \[Delta]s[3]+1.4683672513353543`*^-13 Log[\[Mu]^2] \[Delta]s[4])},{1/(2 2^(27/50)),-0.006035880166013291` Nc+\[Alpha]s (-0.0012924614981799994` CF Nc+0.001183141136758606` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.307608263146456`*^-13 \[Delta]s[1])/\[Epsilon]+8.029096153557025`*^-13 \[Delta]s[2]+2.6152165262929124`*^-13 Log[t] \[Delta]s[3]+1.3076082631464562`*^-13 Log[\[Mu]^2] \[Delta]s[4])},{1/(2 2^(43/100)),-0.005846906055706596` Nc+\[Alpha]s (-0.001217183292320798` CF Nc+0.001183304416333691` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.2056891306242164`*^-13 \[Delta]s[1])/\[Epsilon]+7.916501205392619`*^-13 \[Delta]s[2]+2.4113782612484333`*^-13 Log[t] \[Delta]s[3]+1.2056891306242167`*^-13 Log[\[Mu]^2] \[Delta]s[4])},{1/(2 2^(8/25)),-0.0056580605301557625` Nc+\[Alpha]s (-0.0011468283364437057` CF Nc+0.001181527577276361` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.109079466923497`*^-13 \[Delta]s[1])/\[Epsilon]+7.71565413763991`*^-13 \[Delta]s[2]+2.2181589338469943`*^-13 Log[t] \[Delta]s[3]+1.1090794669234971`*^-13 Log[\[Mu]^2] \[Delta]s[4])},{1/(2 2^(21/100)),-0.005469654604832516` Nc+\[Alpha]s (-0.0010813287206262925` CF Nc+0.0011777974947707094` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((9.825283658934935`*^-14 \[Delta]s[1])/\[Epsilon]+9.044991694132126`*^-13 \[Delta]s[2]+1.9650567317869876`*^-13 Log[t] \[Delta]s[3]+9.825283658934938`*^-14 Log[\[Mu]^2] \[Delta]s[4])},{1/(2 2^(1/10)),-0.005282000477344639` Nc+\[Alpha]s (-0.0010205887426175428` CF Nc+0.001172112545018384` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((8.26599990999222`*^-14 \[Delta]s[1])/\[Epsilon]+7.685889677817559`*^-13 \[Delta]s[2]+1.6531999819984438`*^-13 Log[t] \[Delta]s[3]+8.26599990999222`*^-14 Log[\[Mu]^2] \[Delta]s[4])},{1/2^(99/100),-0.005095409666973219` Nc+\[Alpha]s (-0.0009644861834148416` CF Nc+0.001164482882862267` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((6.686260182887895`*^-14 \[Delta]s[1])/\[Epsilon]+6.570455212706752`*^-13 \[Delta]s[2]+1.337252036577579`*^-13 Log[t] \[Delta]s[3]+6.686260182887896`*^-14 Log[\[Mu]^2] \[Delta]s[4])},{1/2^(22/25),-0.004910191120340162` Nc+\[Alpha]s (-0.0009128739177882402` CF Nc+0.0011549305869595922` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((5.4334579650382845`*^-14 \[Delta]s[1])/\[Epsilon]+5.611399722382301`*^-13 \[Delta]s[2]+1.086691593007657`*^-13 Log[t] \[Delta]s[3]+5.433457965038285`*^-14 Log[\[Mu]^2] \[Delta]s[4])},{1/2^(77/100),-0.004726649304965289` Nc+\[Alpha]s (-0.0008655818437453976` CF Nc+0.0011434896652594254` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.676483110282503`*^-14 \[Delta]s[1])/\[Epsilon]+4.876039874227302`*^-13 \[Delta]s[2]+9.352966220565006`*^-14 Log[t] \[Delta]s[3]+4.676483110282503`*^-14 Log[\[Mu]^2] \[Delta]s[4])},{1/2^(33/50),-0.004545082313440251` Nc+\[Alpha]s (-0.000822419099496938` CF Nc+0.0011302059159549107` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.258337178421586`*^-14 \[Delta]s[1])/\[Epsilon]+4.5225938397790224`*^-13 \[Delta]s[2]+8.516674356843172`*^-14 Log[t] \[Delta]s[3]+4.258337178421586`*^-14 Log[\[Mu]^2] \[Delta]s[4])},{1/2^(11/20),-0.0043657800015084285` Nc+\[Alpha]s (-0.0007831765334786757` CF Nc+0.0011151366417417661` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.9006077051678456`*^-14 \[Delta]s[1])/\[Epsilon]+4.09708952919483`*^-13 \[Delta]s[2]+7.801215410335693`*^-14 Log[t] \[Delta]s[3]+3.900607705167846`*^-14 Log[\[Mu]^2] \[Delta]s[4])},{1/2^(11/25),-0.004189022183461345` Nc+\[Alpha]s (-0.0007476293852471892` CF Nc+0.0010983502180585795` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.470304385184271`*^-14 \[Delta]s[1])/\[Epsilon]+3.748111218866138`*^-13 \[Delta]s[2]+6.940608770368543`*^-14 Log[t] \[Delta]s[3]+3.4703043851842715`*^-14 Log[\[Mu]^2] \[Delta]s[4])},{1/2^(33/100),-0.004015076907919544` Nc+\[Alpha]s (-0.000715540131919113` CF Nc+0.0010799255189387076` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.995156842951532`*^-14 \[Delta]s[1])/\[Epsilon]+3.6652929840587266`*^-13 \[Delta]s[2]+5.990313685903066`*^-14 Log[t] \[Delta]s[3]+2.995156842951533`*^-14 Log[\[Mu]^2] \[Delta]s[4])},{1/2^(11/50),-0.0038441988362477955` Nc+\[Alpha]s (-0.0006866614490538816` CF Nc+0.001059951207086264` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.549204675184202`*^-14 \[Delta]s[1])/\[Epsilon]+3.2646028150385323`*^-13 \[Delta]s[2]+5.098409350368405`*^-14 Log[t] \[Delta]s[3]+2.5492046751842024`*^-14 Log[\[Mu]^2] \[Delta]s[4])},{1/2^(11/100),-0.0036766277445636846` Nc+\[Alpha]s (-0.000660739233841369` CF Nc+0.0010385248977127994` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.1622020920644653`*^-14 \[Delta]s[1])/\[Epsilon]+3.360507440980627`*^-13 \[Delta]s[2]+4.324404184128931`*^-14 Log[t] \[Delta]s[3]+2.1622020920644656`*^-14 Log[\[Mu]^2] \[Delta]s[4])},{1,-0.003512587168551344` Nc+\[Alpha]s (-0.0006375156358047547` CF Nc+0.0010157522084463222` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.8179815178911895`*^-14 \[Delta]s[1])/\[Epsilon]+4.018896095438451`*^-13 \[Delta]s[2]+3.63596303578238`*^-14 Log[t] \[Delta]s[3]+1.81798151789119`*^-14 Log[\[Mu]^2] \[Delta]s[4])},{2^(11/100),-0.0033522832081195704` Nc+\[Alpha]s (-0.0006167320419145084` CF Nc+0.0009917457101612933` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.513400377875622`*^-14 \[Delta]s[1])/\[Epsilon]+3.0374303586741983`*^-13 \[Delta]s[2]+3.026800755751245`*^-14 Log[t] \[Delta]s[3]+1.5134003778756225`*^-14 Log[\[Mu]^2] \[Delta]s[4])},{2^(11/50),-0.0031959035063906056` Nc+\[Alpha]s (-0.0005981319598293493` CF Nc+0.0009666237957924505` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.2868572203840413`*^-14 \[Delta]s[1])/\[Epsilon]+2.8599551180340066`*^-13 \[Delta]s[2]+2.5737144407680825`*^-14 Log[t] \[Delta]s[3]+1.2868572203840413`*^-14 Log[\[Mu]^2] \[Delta]s[4])},{2^(33/100),-0.003043616414630386` Nc+\[Alpha]s (-0.0005814637574009527` CF Nc+0.0009405094860100615` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.1709059673249019`*^-14 \[Delta]s[1])/\[Epsilon]+7.230460016980224`*^-13 \[Delta]s[2]+2.3418119346498043`*^-14 Log[t] \[Delta]s[3]+1.170905967324902`*^-14 Log[\[Mu]^2] \[Delta]s[4])},{2^(11/25),-0.0028955703516021` Nc+\[Alpha]s (-0.0005664832044477912` CF Nc+0.0009135291919855255` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.1291117538996563`*^-14 \[Delta]s[1])/\[Epsilon]+7.260462528130268`*^-13 \[Delta]s[2]+2.258223507799313`*^-14 Log[t] \[Delta]s[3]+1.1291117538996565`*^-14 Log[\[Mu]^2] \[Delta]s[4])},{2^(11/20),-0.0027518933625206277` Nc+\[Alpha]s (-0.0005529557810798587` CF Nc+0.0008858114563149258` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.0871291596273088`*^-14 \[Delta]s[1])/\[Epsilon]+1.3058760536992105`*^-12 \[Delta]s[2]+2.1742583192546182`*^-14 Log[t] \[Delta]s[3]+1.0871291596273091`*^-14 Log[\[Mu]^2] \[Delta]s[4])},{2^(33/50),-0.0026126928793903785` Nc+\[Alpha]s (-0.0005406587197950823` CF Nc+0.0008574856934629079` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.002522489646319`*^-14 \[Delta]s[1])/\[Epsilon]+8.941826365787561`*^-13 \[Delta]s[2]+2.005044979292638`*^-14 Log[t] \[Delta]s[3]+1.002522489646319`*^-14 Log[\[Mu]^2] \[Delta]s[4])},{2^(77/100),-0.0024780556811111985` Nc+\[Alpha]s (-0.0005293827527239761` CF Nc+0.0008286809508289142` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((8.773941240451133`*^-15 \[Delta]s[1])/\[Epsilon]+2.4245835867721366`*^-12 \[Delta]s[2]+1.754788248090227`*^-14 Log[t] \[Delta]s[3]+8.773941240451134`*^-15 Log[\[Mu]^2] \[Delta]s[4])},{2^(22/25),-0.002348048048424547` Nc+\[Alpha]s (-0.000518933559053354` CF Nc+0.0007995247107313901` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((7.363352611991917`*^-15 \[Delta]s[1])/\[Epsilon]+1.8705840708808924`*^-12 \[Delta]s[2]+1.472670522398384`*^-14 Log[t] \[Delta]s[3]+7.363352611991918`*^-15 Log[\[Mu]^2] \[Delta]s[4])},{2^(99/100),-0.0022227161056301704` Nc+\[Alpha]s (-0.0005091328491766242` CF Nc+0.0007701417522823733` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((6.046700030096299`*^-15 \[Delta]s[1])/\[Epsilon]+9.654736981487056`*^-13 \[Delta]s[2]+1.20934000601926`*^-14 Log[t] \[Delta]s[3]+6.0467000300963`*^-15 Log[\[Mu]^2] \[Delta]s[4])},{2 2^(1/10),-0.0021020863381109285` Nc+\[Alpha]s (-0.0004998191948068801` CF Nc+0.0007406530903334557` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.9755663630054484`*^-15 \[Delta]s[1])/\[Epsilon]+2.5692915224612413`*^-12 \[Delta]s[2]+9.951132726010898`*^-15 Log[t] \[Delta]s[3]+4.975566363005449`*^-15 Log[\[Mu]^2] \[Delta]s[4])},{2 2^(21/100),-0.001986166272130083` Nc+\[Alpha]s (-0.0004908484693013026` CF Nc+0.0007111750064798718` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.18586705748894`*^-15 \[Delta]s[1])/\[Epsilon]+5.49250305473357`*^-12 \[Delta]s[2]+8.371734114977881`*^-15 Log[t] \[Delta]s[3]+4.185867057488941`*^-15 Log[\[Mu]^2] \[Delta]s[4])},{2 2^(8/25),-0.001874945301169405` Nc+\[Alpha]s (-0.0004820940093101635` CF Nc+0.0006818181845913648` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.626787073086447`*^-15 \[Delta]s[1])/\[Epsilon]+5.2446996444281395`*^-12 \[Delta]s[2]+7.253574146172894`*^-15 Log[t] \[Delta]s[3]+3.626787073086447`*^-15 Log[\[Mu]^2] \[Delta]s[4])},{2 2^(43/100),-0.0017683956413025999` Nc+\[Alpha]s (-0.0004734465334435033` CF Nc+0.0006526869605862633` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.203175817572549`*^-15 \[Delta]s[1])/\[Epsilon]+3.691278565145542`*^-12 \[Delta]s[2]+6.4063516351450985`*^-15 Log[t] \[Delta]s[3]+3.2031758175725492`*^-15 Log[\[Mu]^2] \[Delta]s[4])},{2 2^(27/50),-0.0016664733967765764` Nc+\[Alpha]s (-0.00046481369841761883` CF Nc+0.0006238786932744255` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.8261184239568373`*^-15 \[Delta]s[1])/\[Epsilon]+6.155454960319338`*^-12 \[Delta]s[2]+5.6522368479136754`*^-15 Log[t] \[Delta]s[3]+2.8261184239568377`*^-15 Log[\[Mu]^2] \[Delta]s[4])},{2 2^(13/20),-0.0015691197161173467` Nc+\[Alpha]s (-0.0004561194975287275` CF Nc+0.0005954832601627176` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.4477055670254107`*^-15 \[Delta]s[1])/\[Epsilon]+7.849288705670269`*^-12 \[Delta]s[2]+4.895411134050822`*^-15 Log[t] \[Delta]s[3]+2.447705567025411`*^-15 Log[\[Mu]^2] \[Delta]s[4])},{2 2^(19/25),-0.0014762620186866936` Nc+\[Alpha]s (-0.0004473034710033919` CF Nc+0.0005675826792386463` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.062425695992098`*^-15 \[Delta]s[1])/\[Epsilon]+6.194088665398445`*^-12 \[Delta]s[2]+4.124851391984197`*^-15 Log[t] \[Delta]s[3]+2.0624256959920985`*^-15 Log[\[Mu]^2] \[Delta]s[4])},{2 2^(87/100),-0.0013878152716744572` Nc+\[Alpha]s (-0.0004383196488081365` CF Nc+0.0005402508550119231` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.687554498265877`*^-15 \[Delta]s[1])/\[Epsilon]+4.8277248752442674`*^-12 \[Delta]s[2]+3.3751089965317544`*^-15 Log[t] \[Delta]s[3]+1.6875544982658772`*^-15 Log[\[Mu]^2] \[Delta]s[4])},{2 2^(49/50),-0.001303683297990253` Nc+\[Alpha]s (-0.00042913547369079707` CF Nc+0.0005135534445780403` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.3435264996205019`*^-15 \[Delta]s[1])/\[Epsilon]+4.295940467201631`*^-12 \[Delta]s[2]+2.687052999241004`*^-15 Log[t] \[Delta]s[3]+1.343526499620502`*^-15 Log[\[Mu]^2] \[Delta]s[4])},{4 2^(9/100),-0.0012237600963770979` Nc+\[Alpha]s (-0.00041973055953997284` CF Nc+0.00048754783723759817` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.043536938614177`*^-15 \[Delta]s[1])/\[Epsilon]+3.3672566213711894`*^-12 \[Delta]s[2]+2.087073877228355`*^-15 Log[t] \[Delta]s[3]+1.0435369386141772`*^-15 Log[\[Mu]^2] \[Delta]s[4])},{4 2^(1/5),-0.001147931156258064` Nc+\[Alpha]s (-0.00041009541261605555` CF Nc+0.00046228323930968466` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((7.92027054316688`*^-16 \[Delta]s[1])/\[Epsilon]+2.4950406387780076`*^-12 \[Delta]s[2]+1.5840541086333764`*^-15 Log[t] \[Delta]s[3]+7.920270543166882`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{4 2^(31/100),-0.0010760747512893283` Nc+\[Alpha]s (-0.0004002301199695804` CF Nc+0.0004378008542508835` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((5.873172464156989`*^-16 \[Delta]s[1])/\[Epsilon]+3.046623816547351`*^-12 \[Delta]s[2]+1.1746344928313982`*^-15 Log[t] \[Delta]s[3]+5.873172464156991`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{4 2^(21/50),-0.0010080631972683475` Nc+\[Alpha]s (-0.00039014299057049825` CF Nc+0.00041413414705031076` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.249158287409512`*^-16 \[Delta]s[1])/\[Epsilon]+1.2632570067220187`*^-12 \[Delta]s[2]+8.498316574819025`*^-16 Log[t] \[Delta]s[3]+4.2491582874095124`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{4 2^(53/100),-0.0009437640618725239` Nc+\[Alpha]s (-0.00037984933153507156` CF Nc+0.00039130918111691596` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.995575331662417`*^-16 \[Delta]s[1])/\[Epsilon]+1.0279822323378702`*^-12 \[Delta]s[2]+5.991150663324834`*^-16 Log[t] \[Delta]s[3]+2.995575331662417`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{4 2^(16/25),-0.0008830413156206702` Nc+\[Alpha]s (-0.0003693701311056053` CF Nc+0.00036934501549491214` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.0587809840126856`*^-16 \[Delta]s[1])/\[Epsilon]+1.1997948762653392`*^-12 \[Delta]s[2]+4.117561968025372`*^-16 Log[t] \[Delta]s[3]+2.058780984012686`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{4 2^(3/4),-0.0008257564153990721` Nc+\[Alpha]s (-0.00035873090857408096` CF Nc+0.00034825415021082576` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.3851107093863084`*^-16 \[Delta]s[1])/\[Epsilon]+1.8875268008466964`*^-12 \[Delta]s[2]+2.7702214187726174`*^-16 Log[t] \[Delta]s[3]+1.3851107093863084`*^-16 Log[\[Mu]^2] \[Delta]s[4])},{4 2^(43/50),-0.0007717693138231267` Nc+\[Alpha]s (-0.0003479606044178015` CF Nc+0.00032804300783560156` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((9.207550678680088`*^-17 \[Delta]s[1])/\[Epsilon]+1.2385027686972514`*^-11 \[Delta]s[2]+1.8415101357360179`*^-16 Log[t] \[Delta]s[3]+9.207550678680089`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{4 2^(97/100),-0.0007209393895679277` Nc+\[Alpha]s (-0.0003370905501984177` CF Nc+0.00030871243989422575` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((6.14147681685611`*^-17 \[Delta]s[1])/\[Epsilon]+4.494053792963361`*^-12 \[Delta]s[2]+1.2282953633712224`*^-16 Log[t] \[Delta]s[3]+6.141476816856111`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{8 2^(2/25),-0.0006731262955575698` Nc+\[Alpha]s (-0.00032615362469710994` CF Nc+0.00029025824752530087` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.2106011020729705`*^-17 \[Delta]s[1])/\[Epsilon]+1.0387143610765337`*^-11 \[Delta]s[2]+8.421202204145944`*^-17 Log[t] \[Delta]s[3]+4.210601102072971`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{8 2^(19/100),-0.0006281907235220753` Nc+\[Alpha]s (-0.0003151833305709685` CF Nc+0.0002726717067340321` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.066009936040289`*^-17 \[Delta]s[1])/\[Epsilon]+1.0148350788678973`*^-12 \[Delta]s[2]+6.13201987208058`*^-17 Log[t] \[Delta]s[3]+3.0660099360402895`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{8 2^(3/10),-0.00058599508488938` Nc+\[Alpha]s (-0.00030421318891773` CF Nc+0.00025594008964422744` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.4600218425352053`*^-17 \[Delta]s[1])/\[Epsilon]+7.854875751751456`*^-12 \[Delta]s[2]+4.920043685070411`*^-17 Log[t] \[Delta]s[3]+2.4600218425352056`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{8 2^(41/100),-0.000546404109262234` Nc+\[Alpha]s (-0.00029327609885083645` CF Nc+0.0002400471742907312` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.2173815782324877`*^-17 \[Delta]s[1])/\[Epsilon]+8.647692102747063`*^-12 \[Delta]s[2]+4.434763156464976`*^-17 Log[t] \[Delta]s[3]+2.217381578232488`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{8 2^(13/25),-0.0005092853628279776` Nc+\[Alpha]s (-0.0002824038202749267` CF Nc+0.00022497373665969546` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.1671045293037245`*^-17 \[Delta]s[1])/\[Epsilon]+5.311142974667647`*^-12 \[Delta]s[2]+4.3342090586074495`*^-17 Log[t] \[Delta]s[3]+2.1671045293037245`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{8 2^(63/100),-0.00047450968996121074` Nc+\[Alpha]s (-0.0002716265786327375` CF Nc+0.00021069801984203223` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.1782588818938347`*^-17 \[Delta]s[1])/\[Epsilon]+8.138496325835298`*^-12 \[Delta]s[2]+4.3565177637876706`*^-17 Log[t] \[Delta]s[3]+2.1782588818938353`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{8 2^(37/50),-0.00044195158200938643` Nc+\[Alpha]s (-0.00026097273035939974` CF Nc+0.00019719617628283193` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.19939838131386`*^-17 \[Delta]s[1])/\[Epsilon]+6.900377320335814`*^-12 \[Delta]s[2]+4.39879676262772`*^-17 Log[t] \[Delta]s[3]+2.19939838131386`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{8 2^(17/20),-0.0004114894778079045` Nc+\[Alpha]s (-0.0002504685931382865` CF Nc+0.00018444268016064392` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.217806036850754`*^-17 \[Delta]s[1])/\[Epsilon]+3.994454430437563`*^-12 \[Delta]s[2]+4.4356120737015084`*^-17 Log[t] \[Delta]s[3]+2.2178060368507542`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{8 2^(24/25),-0.0003830060008666307` Nc+\[Alpha]s (-0.00024013812609601873` CF Nc+0.00017241070789569582` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.229480038809681`*^-17 \[Delta]s[1])/\[Epsilon]+1.8285861786981374`*^-11 \[Delta]s[2]+4.458960077619363`*^-17 Log[t] \[Delta]s[3]+2.2294800388096814`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{16 2^(7/100),-0.0003563881384187838` Nc+\[Alpha]s (-0.00023000298308999384` CF Nc+0.00016107248565178572` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.232912053258683`*^-17 \[Delta]s[1])/\[Epsilon]+2.098397175958934`*^-11 \[Delta]s[2]+4.465824106517366`*^-17 Log[t] \[Delta]s[3]+2.232912053258683`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{16 2^(9/50),-0.00033152736764241296` Nc+\[Alpha]s (-0.00022008238329745164` CF Nc+0.00015039960345489525` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.2317317764997052`*^-17 \[Delta]s[1])/\[Epsilon]+2.7943008029236735`*^-11 \[Delta]s[2]+4.4634635529994105`*^-17 Log[t] \[Delta]s[3]+2.2317317764997052`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{16 2^(29/100),-0.00030831973437168763` Nc+\[Alpha]s (-0.00021039307118402115` CF Nc+0.0001403632961994566` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.2253474807942054`*^-17 \[Delta]s[1])/\[Epsilon]+2.536175363359878`*^-11 \[Delta]s[2]+4.450694961588411`*^-17 Log[t] \[Delta]s[3]+2.2253474807942054`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{16 2^(2/5),-0.0002866658895275198` Nc+\[Alpha]s (-0.0002009494750653712` CF Nc+0.00013093469235169925` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.2174328735027853`*^-17 \[Delta]s[1])/\[Epsilon]+1.4519203272357505`*^-11 \[Delta]s[2]+4.4348657470055706`*^-17 Log[t] \[Delta]s[3]+2.2174328735027853`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{16 2^(51/100),-0.00026647108833181566` Nc+\[Alpha]s (-0.00019176365038222923` CF Nc+0.00012208503159306618` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.212302140315896`*^-17 \[Delta]s[1])/\[Epsilon]+3.1865058103396025`*^-11 \[Delta]s[2]+4.424604280631792`*^-17 Log[t] \[Delta]s[3]+2.212302140315896`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{16 2^(31/50),-0.0002476451571431144` Nc+\[Alpha]s (-0.00018284546505385862` CF Nc+0.00011378585298221873` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.214482576639517`*^-17 \[Delta]s[1])/\[Epsilon]+3.444167558333367`*^-11 \[Delta]s[2]+4.428965153279034`*^-17 Log[t] \[Delta]s[3]+2.214482576639517`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{16 2^(73/100),-0.00023010243247852368` Nc+\[Alpha]s (-0.00017420264470497735` CF Nc+0.0001060091554602973` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.2280226331906286`*^-17 \[Delta]s[1])/\[Epsilon]+2.763501932415222`*^-11 \[Delta]s[2]+4.456045266381257`*^-17 Log[t] \[Delta]s[3]+2.2280226331906286`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{16 2^(21/25),-0.0002137616764811829` Nc+\[Alpha]s (-0.00016584099552656968` CF Nc+0.00009872753269072906` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.254369174045332`*^-17 \[Delta]s[1])/\[Epsilon]+3.641515106623038`*^-11 \[Delta]s[2]+4.508738348090664`*^-17 Log[t] \[Delta]s[3]+2.254369174045332`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{16 2^(19/20),-0.00019854597276587144` Nc+\[Alpha]s (-0.0001577643778429107` CF Nc+0.00009191428432226048` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.2918790038790134`*^-17 \[Delta]s[1])/\[Epsilon]+1.7733453109539437`*^-11 \[Delta]s[2]+4.583758007758027`*^-17 Log[t] \[Delta]s[3]+2.2918790038790134`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{32 2^(3/50),-0.00018438260623804403` Nc+\[Alpha]s (-0.00014997509519299655` CF Nc+0.00008554350580245876` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.3350043777592682`*^-17 \[Delta]s[1])/\[Epsilon]+1.9767515860348035`*^-11 \[Delta]s[2]+4.6700087555185383`*^-17 Log[t] \[Delta]s[3]+2.3350043777592692`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{32 2^(17/100),-0.0001712029301421084` Nc+\[Alpha]s (-0.00014247383555387409` CF Nc+0.00007959015885869598` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.3760679641134113`*^-17 \[Delta]s[1])/\[Epsilon]+1.4534170987261415`*^-11 \[Delta]s[2]+4.7521359282268225`*^-17 Log[t] \[Delta]s[3]+2.3760679641134113`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{32 2^(7/25),-0.00015894222326018632` Nc+\[Alpha]s (-0.00013525989524101268` CF Nc+0.00007403012471411994` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.406003724643272`*^-17 \[Delta]s[1])/\[Epsilon]+9.398322175165738`*^-12 \[Delta]s[2]+4.812007449286543`*^-17 Log[t] \[Delta]s[3]+2.406003724643272`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{32 2^(39/100),-0.0001475395398584872` Nc+\[Alpha]s (-0.00012833131759832465` CF Nc+0.00006884024202593704` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.4241148626299156`*^-17 \[Delta]s[1])/\[Epsilon]+2.7359008013254172`*^-11 \[Delta]s[2]+4.848229725259831`*^-17 Log[t] \[Delta]s[3]+2.4241148626299156`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{32 Sqrt[2],-0.0001369375546690369` Nc+\[Alpha]s (-0.00012168510847949684` CF Nc+0.00006399833143031205` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.4314339846720692`*^-17 \[Delta]s[1])/\[Epsilon]+2.7711495629206537`*^-11 \[Delta]s[2]+4.8628679693441384`*^-17 Log[t] \[Delta]s[3]+2.4314339846720692`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{32 2^(61/100),-0.00012708240490294173` Nc+\[Alpha]s (-0.00011531718483021538` CF Nc+0.00005948320845903366` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.4391813198800786`*^-17 \[Delta]s[1])/\[Epsilon]+2.1401299870945345`*^-11 \[Delta]s[2]+4.878362639760157`*^-17 Log[t] \[Delta]s[3]+2.4391813198800786`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{32 2^(18/25),-0.0001179235310197225` Nc+\[Alpha]s (-0.00010922270590071588` CF Nc+0.00005527468646368608` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.4681612672801122`*^-17 \[Delta]s[1])/\[Epsilon]+2.635029997429704`*^-11 \[Delta]s[2]+4.9363225345602256`*^-17 Log[t] \[Delta]s[3]+2.4681612672801128`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{32 2^(83/100),-0.00010941351772676314` Nc+\[Alpha]s (-0.00010339613236861475` CF Nc+0.00005135357104823306` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.54101454131185`*^-17 \[Delta]s[1])/\[Epsilon]+2.927917100306249`*^-11 \[Delta]s[2]+5.082029082623701`*^-17 Log[t] \[Delta]s[3]+2.5410145413118504`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{32 2^(47/50),-0.00010150793645412563` Nc+\[Alpha]s (-0.00009783120997799894` CF Nc+0.00004770164737465474` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.6661982396953527`*^-17 \[Delta]s[1])/\[Epsilon]+4.7721064647091623`*^-11 \[Delta]s[2]+5.3323964793907066`*^-17 Log[t] \[Delta]s[3]+2.6661982396953533`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{64 2^(1/20),-0.00009416519034284486` Nc+\[Alpha]s (-0.00009252124904331604` CF Nc+0.00004430166157174217` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.834240165886252`*^-17 \[Delta]s[1])/\[Epsilon]+3.974365214074981`*^-11 \[Delta]s[2]+5.668480331772506`*^-17 Log[t] \[Delta]s[3]+2.834240165886253`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{64 2^(4/25),-0.00008734636259885884` Nc+\[Alpha]s (-0.00008745910900966638` CF Nc+0.00004113729734683196` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.026413445833876`*^-17 \[Delta]s[1])/\[Epsilon]+3.7320654656846595`*^-11 \[Delta]s[2]+6.052826891667752`*^-17 Log[t] \[Delta]s[3]+3.026413445833876`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{64 2^(27/100),-0.00008101506889912176` Nc+\[Alpha]s (-0.00008263739739282485` CF Nc+0.000038193148775925544` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.226151717089622`*^-17 \[Delta]s[1])/\[Epsilon]+5.10286636845085`*^-11 \[Delta]s[2]+6.452303434179244`*^-17 Log[t] \[Delta]s[3]+3.226151717089622`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{64 2^(19/50),-0.00007513731439012726` Nc+\[Alpha]s (-0.00007804836822649321` CF Nc+0.000035454690130618874` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.4233257186558867`*^-17 \[Delta]s[1])/\[Epsilon]+6.554547847645666`*^-11 \[Delta]s[2]+6.846651437311775`*^-17 Log[t] \[Delta]s[3]+3.423325718655887`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{64 2^(49/100),-0.00006968135569079355` Nc+\[Alpha]s (-0.00007368424954715812` CF Nc+0.00003290824349136853` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.614435075727606`*^-17 \[Delta]s[1])/\[Epsilon]+4.6400489393431767`*^-11 \[Delta]s[2]+7.228870151455213`*^-17 Log[t] \[Delta]s[3]+3.6144350757276067`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{64 2^(3/5),-0.00006461756820009647` Nc+\[Alpha]s (-0.00006953700284058662` CF Nc+0.00003054094479631219` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.8008475988042525`*^-17 \[Delta]s[1])/\[Epsilon]+5.0532041331661906`*^-11 \[Delta]s[2]+7.601695197608506`*^-17 Log[t] \[Delta]s[3]+3.800847598804253`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{64 2^(71/100),-0.000059918318913589125` Nc+\[Alpha]s (-0.00006559856211509396` CF Nc+0.000028340708883312215` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.985732120936712`*^-17 \[Delta]s[1])/\[Epsilon]+5.149950555994635`*^-11 \[Delta]s[2]+7.971464241873426`*^-17 Log[t] \[Delta]s[3]+3.985732120936713`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{64 2^(41/50),-0.00005555784487062414` Nc+\[Alpha]s (-0.00006186090531386896` CF Nc+0.0000262961940000175` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.172348728081891`*^-17 \[Delta]s[1])/\[Epsilon]+6.414620234318819`*^-11 \[Delta]s[2]+8.344697456163783`*^-17 Log[t] \[Delta]s[3]+4.1723487280818915`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{64 2^(93/100),-0.000051512137284326686` Nc+\[Alpha]s (-0.0000583161262567005` CF Nc+0.00002439676618232005` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.36276910326039`*^-17 \[Delta]s[1])/\[Epsilon]+6.370177027483969`*^-11 \[Delta]s[2]+8.72553820652078`*^-17 Log[t] \[Delta]s[3]+4.36276910326039`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{128 2^(1/25),-0.00004775883134783461` Nc+\[Alpha]s (-0.00005495622052934474` CF Nc+0.000022632463835209735` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.5591381517557524`*^-17 \[Delta]s[1])/\[Epsilon]+6.081000316266446`*^-11 \[Delta]s[2]+9.118276303511507`*^-17 Log[t] \[Delta]s[3]+4.559138151755753`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{128 2^(3/20),-0.00004427710166177449` Nc+\[Alpha]s (-0.000051773337373828575` CF Nc+0.00002099396279126844` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.76437353087918`*^-17 \[Delta]s[1])/\[Epsilon]+8.615451722328887`*^-11 \[Delta]s[2]+9.528747061758361`*^-17 Log[t] \[Delta]s[3]+4.76437353087918`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{128 2^(13/50),-0.000041047563188207463` Nc+\[Alpha]s (-0.00004875983735600006` CF Nc+0.000019472542070350303` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.9835514922577813`*^-17 \[Delta]s[1])/\[Epsilon]+9.091697346621612`*^-11 \[Delta]s[2]+9.967102984515564`*^-17 Log[t] \[Delta]s[3]+4.983551492257782`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{128 2^(37/100),-0.000038052177604270016` Nc+\[Alpha]s (-0.000045908176678183404` CF Nc+0.00001806005051882428` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((5.222224924887035`*^-17 \[Delta]s[1])/\[Epsilon]+9.643386931028173`*^-11 \[Delta]s[2]+1.0444449849774072`*^-16 Log[t] \[Delta]s[3]+5.222224924887036`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{128 2^(12/25),-0.00003527416490345731` Nc+\[Alpha]s (-0.000043211064250289005` CF Nc+0.000016748874467534876` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((5.484801045968457`*^-17 \[Delta]s[1])/\[Epsilon]+8.567464755958626`*^-11 \[Delta]s[2]+1.0969602091936916`*^-16 Log[t] \[Delta]s[3]+5.484801045968458`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{128 2^(59/100),-0.000032697920073043` Nc+\[Alpha]s (-0.00004066121275772675` CF Nc+0.000015531906513822094` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((5.7715222040605`*^-17 \[Delta]s[1])/\[Epsilon]+9.501179238615913`*^-11 \[Delta]s[2]+1.1543044408121003`*^-16 Log[t] \[Delta]s[3]+5.771522204060502`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{128 2^(7/10),-0.00003030893466168165` Nc+\[Alpha]s (-0.00003825162386866893` CF Nc+0.000014402515503968573` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((6.07740269310884`*^-17 \[Delta]s[1])/\[Epsilon]+1.3407007021673943`*^-10 \[Delta]s[2]+1.2154805386217681`*^-16 Log[t] \[Delta]s[3]+6.077402693108841`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{128 2^(81/100),-0.000028093723041066198` Nc+\[Alpha]s (-0.00003597588112988881` CF Nc+0.000013354517767813388` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((6.392932059546333`*^-17 \[Delta]s[1])/\[Epsilon]+1.0328343580965067`*^-10 \[Delta]s[2]+1.2785864119092666`*^-16 Log[t] \[Delta]s[3]+6.392932059546333`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{128 2^(23/25),-0.0000260397531589574` Nc+\[Alpha]s (-0.000033827133833089074` CF Nc+0.000012382149636488943` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((6.70602886618336`*^-17 \[Delta]s[1])/\[Epsilon]+1.2051106985755742`*^-10 \[Delta]s[2]+1.341205773236672`*^-16 Log[t] \[Delta]s[3]+6.70602886618336`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{256 2^(3/100),-0.000024135381577389892` Nc+\[Alpha]s (-0.00003179918942459122` CF Nc+0.000011480041256852837` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((7.004100674332429`*^-17 \[Delta]s[1])/\[Epsilon]+1.402838637767315`*^-10 \[Delta]s[2]+1.400820134866486`*^-16 Log[t] \[Delta]s[3]+7.00410067433243`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{256 2^(7/50),-0.000022369792588878977` Nc+\[Alpha]s (-0.000029885940002170435` CF Nc+0.000010643191701781043` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((7.275744502274536`*^-17 \[Delta]s[1])/\[Epsilon]+1.575973404969673`*^-10 \[Delta]s[2]+1.4551489004549073`*^-16 Log[t] \[Delta]s[3]+7.275744502274536`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{256 2^(1/4),-0.00002073294120455998` Nc+\[Alpha]s (-0.000028081836753276674` CF Nc+9.866945363690211`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((7.511838120042835`*^-17 \[Delta]s[1])/\[Epsilon]+3.2401831984963826`*^-10 \[Delta]s[2]+1.5023676240085667`*^-16 Log[t] \[Delta]s[3]+7.511838120042835`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{256 2^(9/25),-0.00001921549981099927` Nc+\[Alpha]s (-0.00002638093775456595` CF Nc+9.146969609110289`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((7.706041057742416`*^-17 \[Delta]s[1])/\[Epsilon]+3.5815384038724005`*^-10 \[Delta]s[2]+1.541208211548483`*^-16 Log[t] \[Delta]s[3]+7.706041057742416`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{256 2^(47/100),-0.00001780880829658802` Nc+\[Alpha]s (-0.000024777671650571318` CF Nc+8.479233664537004`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((7.855465910344361`*^-17 \[Delta]s[1])/\[Epsilon]+3.150226045501484`*^-10 \[Delta]s[2]+1.5710931820688724`*^-16 Log[t] \[Delta]s[3]+7.855465910344361`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{256 2^(29/50),-0.00001650482745367702` Nc+\[Alpha]s (-0.000023267238891792754` CF Nc+7.859988697873935`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((7.960609732913153`*^-17 \[Delta]s[1])/\[Epsilon]+3.148179804113212`*^-10 \[Delta]s[2]+1.5921219465826307`*^-16 Log[t] \[Delta]s[3]+7.960609732913153`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{256 2^(69/100),-0.00001529609546868631` Nc+\[Alpha]s (-0.000021844857332089256` CF Nc+7.285749055283825`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((8.024875889931056`*^-17 \[Delta]s[1])/\[Epsilon]+3.071880267863242`*^-10 \[Delta]s[2]+1.6049751779862112`*^-16 Log[t] \[Delta]s[3]+8.024875889931056`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{256 2^(4/5),-0.000014175687319116239` Nc+\[Alpha]s (-0.000020505806747656503` CF Nc+6.753274609990032`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((8.053982080058131`*^-17 \[Delta]s[1])/\[Epsilon]+4.267412156567594`*^-10 \[Delta]s[2]+1.6107964160116263`*^-16 Log[t] \[Delta]s[3]+8.053982080058131`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{256 2^(91/100),-0.000013137176903519121` Nc+\[Alpha]s (-0.000019245129610424193` CF Nc+6.259554177316215`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((8.054985084554596`*^-17 \[Delta]s[1])/\[Epsilon]+4.726420287411718`*^-10 \[Delta]s[2]+1.6109970169109192`*^-16 Log[t] \[Delta]s[3]+8.054985084554596`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{512 2^(1/50),-0.000012174601737912288` Nc+\[Alpha]s (-0.000018058387084812668` CF Nc+5.801789948850874`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((8.035328714392791`*^-17 \[Delta]s[1])/\[Epsilon]+4.5735717044060734`*^-10 \[Delta]s[2]+1.6070657428785585`*^-16 Log[t] \[Delta]s[3]+8.035328714392791`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{512 2^(13/100),-0.000011282430059700636` Nc+\[Alpha]s (-0.00001694242874583611` CF Nc+5.377382897936708`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((8.001754758406414`*^-17 \[Delta]s[1])/\[Epsilon]+4.5480560621746337`*^-10 \[Delta]s[2]+1.600350951681283`*^-16 Log[t] \[Delta]s[3]+8.001754758406414`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{512 2^(6/25),-0.000010455530187824893` Nc+\[Alpha]s (-0.000015892816750508432` CF Nc+4.983919108581706`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((7.959226095339711`*^-17 \[Delta]s[1])/\[Epsilon]+6.626793734180234`*^-10 \[Delta]s[2]+1.5918452190679423`*^-16 Log[t] \[Delta]s[3]+7.959226095339711`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{512 2^(7/20),-9.689141995477462`*^-6 Nc+\[Alpha]s (-0.000014905356170521177` CF Nc+4.6191569802629995`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((7.909894415032607`*^-17 \[Delta]s[1])/\[Epsilon]+4.454885779805057`*^-10 \[Delta]s[2]+1.5819788830065213`*^-16 Log[t] \[Delta]s[3]+7.909894415032607`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{512 2^(23/50),-8.978850359261533`*^-6 Nc+\[Alpha]s (-0.000013977683307348924` CF Nc+4.281015261852521`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((7.852816533461293`*^-17 \[Delta]s[1])/\[Epsilon]+6.840913909723434`*^-10 \[Delta]s[2]+1.5705633066922586`*^-16 Log[t] \[Delta]s[3]+7.852816533461293`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{512 2^(57/100),-8.320560456056834`*^-6 Nc+\[Alpha]s (-0.000013105339012145151` CF Nc+3.967561868954695`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((7.784761719103447`*^-17 \[Delta]s[1])/\[Epsilon]+7.590089666867391`*^-10 \[Delta]s[2]+1.5569523438206895`*^-16 Log[t] \[Delta]s[3]+7.784761719103447`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{512 2^(17/25),-7.710474786053823`*^-6 Nc+\[Alpha]s (-0.000012285109936431054` CF Nc+3.6770034402451486`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((7.701974829647992`*^-17 \[Delta]s[1])/\[Epsilon]+6.639598479872086`*^-10 \[Delta]s[2]+1.5403949659295984`*^-16 Log[t] \[Delta]s[3]+7.701974829647992`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{512 2^(79/100),-7.145071807394343`*^-6 Nc+\[Alpha]s (-0.00001151588801759295` CF Nc+3.4076755898746465`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((7.602467285359643`*^-17 \[Delta]s[1])/\[Epsilon]+7.732566984113115`*^-10 \[Delta]s[2]+1.5204934570719287`*^-16 Log[t] \[Delta]s[3]+7.602467285359643`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{512 2^(9/10),-6.6210860745862824`*^-6 Nc+\[Alpha]s (-0.000010792595207030897` CF Nc+3.158033814609618`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((7.487840119136534`*^-17 \[Delta]s[1])/\[Epsilon]+8.322802103335622`*^-10 \[Delta]s[2]+1.4975680238273067`*^-16 Log[t] \[Delta]s[3]+7.487840119136534`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{1024 2^(1/100),-6.135489779325066`*^-6 Nc+\[Alpha]s (-0.000010113123416135792` CF Nc+2.926645016076482`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((7.363783332564228`*^-17 \[Delta]s[1])/\[Epsilon]+1.1690114180641608`*^-9 \[Delta]s[2]+1.4727566665128456`*^-16 Log[t] \[Delta]s[3]+7.363783332564228`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{1024 2^(3/25),-5.685475598544413`*^-6 Nc+\[Alpha]s (-9.475137619365299`*^-6 CF Nc+2.7121796002290887`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((7.238861033405743`*^-17 \[Delta]s[1])/\[Epsilon]+1.0258573202933793`*^-9 \[Delta]s[2]+1.4477722066811486`*^-16 Log[t] \[Delta]s[3]+7.238861033405743`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{1024 2^(23/100),-5.268440760426047`*^-6 Nc+\[Alpha]s (-8.876841226803932`*^-6 CF Nc+2.513404117938183`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((7.121309357065474`*^-17 \[Delta]s[1])/\[Epsilon]+1.1590059275895196`*^-9 \[Delta]s[2]+1.4242618714130946`*^-16 Log[t] \[Delta]s[3]+7.121309357065474`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{1024 2^(17/50),-4.8819722447203275`*^-6 Nc+\[Alpha]s (-8.314866567829398`*^-6 CF Nc+2.3291744123878475`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((7.015278102540778`*^-17 \[Delta]s[1])/\[Epsilon]+1.5686891598236632`*^-9 \[Delta]s[2]+1.4030556205081557`*^-16 Log[t] \[Delta]s[3]+7.015278102540778`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{1024 2^(9/20),-4.523833039067877`*^-6 Nc+\[Alpha]s (-7.789788456008209`*^-6 CF Nc+2.158429240735091`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((6.91864457569571`*^-17 \[Delta]s[1])/\[Epsilon]+1.7260568586167627`*^-9 \[Delta]s[2]+1.383728915139142`*^-16 Log[t] \[Delta]s[3]+6.91864457569571`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{1024 2^(14/25),-4.191949378069398`*^-6 Nc+\[Alpha]s (-7.293719008538478`*^-6 CF Nc+2.000184339233222`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((6.82407420256785`*^-17 \[Delta]s[1])/\[Epsilon]+1.6135143191532114`*^-9 \[Delta]s[2]+1.36481484051357`*^-16 Log[t] \[Delta]s[3]+6.82407420256785`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{1024 2^(67/100),-3.884398896632597`*^-6 Nc+\[Alpha]s (-6.829399546527954`*^-6 CF Nc+1.8535269027237753`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((6.723156215027637`*^-17 \[Delta]s[1])/\[Epsilon]+1.5985924196058437`*^-9 \[Delta]s[2]+1.3446312430055278`*^-16 Log[t] \[Delta]s[3]+6.723156215027637`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{1024 2^(39/50),-3.5993996336384156`*^-6 Nc+\[Alpha]s (-6.394913017997642`*^-6 CF Nc+1.7176104510575184`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((6.611085088460249`*^-17 \[Delta]s[1])/\[Epsilon]+1.732831549014008`*^-9 \[Delta]s[2]+1.3222170176920497`*^-16 Log[t] \[Delta]s[3]+6.611085088460249`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{1024 2^(89/100),-3.3352998262220955`*^-6 Nc+\[Alpha]s (-5.986775612124663`*^-6 CF Nc+1.5916500566048883`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((6.489204751152918`*^-17 \[Delta]s[1])/\[Epsilon]+1.7746132893192514`*^-9 \[Delta]s[2]+1.2978409502305837`*^-16 Log[t] \[Delta]s[3]+6.489204751152918`*^-17 Log[\[Mu]^2] \[Delta]s[4])},{2048,-3.0905684389670865`*^-6 Nc+\[Alpha]s (-5.601750490936818`*^-6 CF Nc+1.4749179085565544`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((6.364108941272472`*^-17 \[Delta]s[1])/\[Epsilon]+2.4106429986598913`*^-9 \[Delta]s[2]+1.2728217882544944`*^-16 Log[t] \[Delta]s[3]+6.364108941272472`*^-17 Log[\[Mu]^2] \[Delta]s[4])}};

Rbarhattab={{1/2048,-0.01265285648294792522314967955425688712212388656249999994792627343268712451856`55.49266424376758 Nc+\[Alpha]s (-0.002262075965413152` CF Nc+0.003026484770594615` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.402011901952584`*^-17 \[Delta]r[1])/\[Epsilon]+2.355063142081234`*^-13 \[Delta]r[2]+6.804023803905169`*^-17 Log[t] \[Delta]r[3]+3.402011901952584`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(1024 2^(89/100)),-0.01265188815541645572297567769361666856920387107197291080460218960614256516007`55.49263074226184 Nc+\[Alpha]s (-0.0022610685057333733` CF Nc+0.0030267113484653027` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.403195494911923`*^-17 \[Delta]r[1])/\[Epsilon]+2.357161069933458`*^-13 \[Delta]r[2]+6.806390989823847`*^-17 Log[t] \[Delta]r[3]+3.403195494911923`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(1024 2^(39/50)),-0.01265084392512336917361209563926588528378114548593685962617832446730887807382`55.492594611875674 Nc+\[Alpha]s (-0.002259984379737543` CF Nc+0.003026955373025326` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.4043144010274384`*^-17 \[Delta]r[1])/\[Epsilon]+2.3606873484964673`*^-13 \[Delta]r[2]+6.808628802054878`*^-17 Log[t] \[Delta]r[3]+3.4043144010274384`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(1024 2^(67/100)),-0.01264971789802992827002183576045808637050631644787596610565437616747527302625`55.49255564800331 Nc+\[Alpha]s (-0.0022588179391410616` CF Nc+0.0030272181539307426` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.405271413230971`*^-17 \[Delta]r[1])/\[Epsilon]+2.3606922328189324`*^-13 \[Delta]r[2]+6.810542826461943`*^-17 Log[t] \[Delta]r[3]+3.405271413230971`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(1024 2^(14/25)),-0.01264850373040139150563378939074095488852794873634794614960904360011510267764`55.49251363035173 Nc+\[Alpha]s (-0.0022575631442528585` CF Nc+0.003027501094348828` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.4060464284130294`*^-17 \[Delta]r[1])/\[Epsilon]+2.363080734448863`*^-13 \[Delta]r[2]+6.81209285682606`*^-17 Log[t] \[Delta]r[3]+3.4060464284130294`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(1024 2^(9/20)),-0.01264719459563008332149722011741370723766234655215339870947667929875568066693`55.49246832177079 Nc+\[Alpha]s (-0.0022562135401196755` CF Nc+0.0030278056969550234` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.4067784169044604`*^-17 \[Delta]r[1])/\[Epsilon]+2.3624013623570047`*^-13 \[Delta]r[2]+6.813556833808922`*^-17 Log[t] \[Delta]r[3]+3.4067784169044604`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(1024 2^(17/50)),-0.01264578314876989487637910262769000545962888583109174292194091693295049953052`55.49241946700054 Nc+\[Alpha]s (-0.0022547622316521007` CF Nc+0.003028133570216848` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.4077720022421936`*^-17 \[Delta]r[1])/\[Epsilon]+2.366301062284948`*^-13 \[Delta]r[2]+6.815544004484389`*^-17 Log[t] \[Delta]r[3]+3.4077720022421936`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(1024 2^(23/100)),-0.01264426148864663448083907858196452532005884031037975925206084685612590733772`55.492366791330326 Nc+\[Alpha]s (-0.002253201857749564` CF Nc+0.0030284864349635703` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.409406472354603`*^-17 \[Delta]r[1])/\[Epsilon]+2.382350468587306`*^-13 \[Delta]r[2]+6.818812944709207`*^-17 Log[t] \[Delta]r[3]+3.409406472354603`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(1024 2^(3/25)),-0.01264262111740380732044299211577667161696142232786004874635859243095367277246`55.49230999916457 Nc+\[Alpha]s (-0.0022515245644659856` CF Nc+0.003028866131237458` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.411893777050261`*^-17 \[Delta]r[1])/\[Epsilon]+2.3718726114047243`*^-13 \[Delta]r[2]+6.823787554100523`*^-17 Log[t] \[Delta]r[3]+3.411893777050261`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(1024 2^(1/100)),-0.01264085289733889813999488672786916723275892610184553283504377294212492023239`55.49224877248889 Nc+\[Alpha]s (-0.00224972197724197` CF Nc+0.0030292746254190063` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.4151936799946535`*^-17 \[Delta]r[1])/\[Epsilon]+2.3727036255940864`*^-13 \[Delta]r[2]+6.830387359989308`*^-17 Log[t] \[Delta]r[3]+3.4151936799946535`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(512 2^(9/10)),-0.01263894700488116351101754820158960870152645465485353731709002574642425178429`55.49218276923112 Nc+\[Alpha]s (-0.0022477851722890376` CF Nc+0.0030297140176143993` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.4189940286720056`*^-17 \[Delta]r[1])/\[Epsilon]+2.3793431220847093`*^-13 \[Delta]r[2]+6.837988057344012`*^-17 Log[t] \[Delta]r[3]+3.4189940286720056`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(512 2^(79/100)),-0.01263689288155843319164882423713602720642228698135841991710133595256951373014`55.49211162151037 Nc+\[Alpha]s (-0.002245704647177115` CF Nc+0.003030186549288711` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.422992886445907`*^-17 \[Delta]r[1])/\[Epsilon]+2.3833865607270184`*^-13 \[Delta]r[2]+6.845985772891815`*^-17 Log[t] \[Delta]r[3]+3.422992886445907`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(512 2^(17/25)),-0.01263467918179761115690345669267857844131313424986869188033746681739093954778`55.49203493376802 Nc+\[Alpha]s (-0.002243470290748761` CF Nc+0.0030306946111229127` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.426857969325428`*^-17 \[Delta]r[1])/\[Epsilon]+2.388969301790659`*^-13 \[Delta]r[2]+6.853715938650858`*^-17 Log[t] \[Delta]r[3]+3.426857969325428`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(512 2^(57/100)),-0.01263229371740161329137561947276179758609498897864298830122747895557196973209`55.49195228077363 Nc+\[Alpha]s (-0.002241071352462964` CF Nc+0.0030312407510662697` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.430402460224298`*^-17 \[Delta]r[1])/\[Epsilon]+2.4016235764353433`*^-13 \[Delta]r[2]+6.860804920448598`*^-17 Log[t] \[Delta]r[3]+3.430402460224298`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(512 2^(23/50)),-0.01262972339854455836026984194385275030515657282506752277997337246571712128866`55.49186320549884 Nc+\[Alpha]s (-0.0022384964113272374` CF Nc+0.003031827682548537` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.4335065251588834`*^-17 \[Delta]r[1])/\[Epsilon]+2.394943747077676`*^-13 \[Delta]r[2]+6.867013050317768`*^-17 Log[t] \[Delta]r[3]+3.4335065251588834`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(512 2^(7/20)),-0.01262695417112734211725327162941394737877816111298218190152706749893955867577`55.49176721685189 Nc+\[Alpha]s (-0.0022357333445889686` CF Nc+0.0030324582928079563` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.4362624598052733`*^-17 \[Delta]r[1])/\[Epsilon]+2.395289512650342`*^-13 \[Delta]r[2]+6.872524919610548`*^-17 Log[t] \[Delta]r[3]+3.4362624598052733`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(512 2^(6/25)),-0.01262397095033749610740358313264173360336594570146930965053415856507840235129`55.4916637872656 Nc+\[Alpha]s (-0.0022327692963942727` CF Nc+0.0030331356512816334` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.4388069049904664`*^-17 \[Delta]r[1])/\[Epsilon]+2.4010892841857193`*^-13 \[Delta]r[2]+6.877613809980934`*^-17 Log[t] \[Delta]r[3]+3.4388069049904664`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(512 2^(13/100)),-0.01262075755026071404624472099022747033993476261872451477640195534613407764816`55.49155235013081 Nc+\[Alpha]s (-0.0022295906466618734` CF Nc+0.0030338630179941374` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.441401671167778`*^-17 \[Delta]r[1])/\[Epsilon]+2.4044741761689193`*^-13 \[Delta]r[2]+6.882803342335559`*^-17 Log[t] \[Delta]r[3]+3.441401671167778`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(512 2^(1/50)),-0.01261729660939689897193903528431390640522884496236290262541188377951605353144`55.49143229706789 Nc+\[Alpha]s (-0.0022261829804433647` CF Nc+0.003034643851868067` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.44442426078712`*^-17 \[Delta]r[1])/\[Epsilon]+2.4051749685861576`*^-13 \[Delta]r[2]+6.888848521574241`*^-17 Log[t] \[Delta]r[3]+3.44442426078712`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(256 2^(91/100)),-0.01261356951194135306573142515598075814788323093370366818406917194280941984126`55.491302975028134 Nc+\[Alpha]s (-0.0022225310581170206` CF Nc+0.0030354818188667912` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.4536113319836564`*^-17 \[Delta]r[1])/\[Epsilon]+2.406600645836151`*^-13 \[Delta]r[2]+6.907222663967314`*^-17 Log[t] \[Delta]r[3]+3.4536113319836564`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(256 2^(4/5)),-0.01260955630470214021941067362277023180567795723253940357381344667919518185968`55.49116368321729 Nc+\[Alpha]s (-0.0022186187867620144` CF Nc+0.003036380799864346` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.465872847082761`*^-17 \[Delta]r[1])/\[Epsilon]+2.4088382668736784`*^-13 \[Delta]r[2]+6.931745694165523`*^-17 Log[t] \[Delta]r[3]+3.465872847082761`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(256 2^(69/100)),-0.01260523560953807343298406103051379630831289895773628094335095904515545054727`55.491013669833066 Nc+\[Alpha]s (-0.0022144291931543974` CF Nc+0.0030373448981205983` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.4790298768135526`*^-17 \[Delta]r[1])/\[Epsilon]+2.4119086492848156`*^-13 \[Delta]r[2]+6.958059753627106`*^-17 Log[t] \[Delta]r[3]+3.4790298768135526`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(256 2^(29/50)),-0.01260058453121862377652860846940678834986451295168804294684013012684727715936`55.49085212860883 Nc+\[Alpha]s (-0.0022099443988574325` CF Nc+0.0030383784462210037` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.492906777601127`*^-17 \[Delta]r[1])/\[Epsilon]+2.414983344178806`*^-13 \[Delta]r[2]+6.985813555202256`*^-17 Log[t] \[Delta]r[3]+3.492906777601127`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(256 2^(47/100)),-0.01259557856062775917416863177193774156601483449102216600955139049630537925952`55.49067819515536 Nc+\[Alpha]s (-0.002205145597946859` CF Nc+0.0030394860123195253` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.5079483296076846`*^-17 \[Delta]r[1])/\[Epsilon]+2.41950795098689`*^-13 \[Delta]r[2]+7.01589665921537`*^-17 Log[t] \[Delta]r[3]+3.5079483296076846`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(256 2^(9/25)),-0.0125901914732587797496026792505594711535276828679302664576387104197637881622`55.4904909430932 Nc+\[Alpha]s (-0.0022000130379701876` CF Nc+0.003040672405500534` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.5238397408419516`*^-17 \[Delta]r[1])/\[Epsilon]+2.424279628880837`*^-13 \[Delta]r[2]+7.047679481683906`*^-17 Log[t] \[Delta]r[3]+3.5238397408419516`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(256 2^(1/4)),-0.01258439522297713773069553757977125096483141537610131021843177043175769056589`55.49028937996782 Nc+\[Alpha]s (-0.002194526004812981` CF Nc+0.003041942680050406` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.5403720340263505`*^-17 \[Delta]r[1])/\[Epsilon]+2.42920792590226`*^-13 \[Delta]r[2]+7.080744068052702`*^-17 Log[t] \[Delta]r[3]+3.5403720340263505`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(256 2^(7/50)),-0.0125781598310635646557523914212868446220516612025669053927477878199014766008`55.49007244294064 Nc+\[Alpha]s (-0.0021886628122109956` CF Nc+0.00304330213840241` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.557475029187294`*^-17 \[Delta]r[1])/\[Epsilon]+2.436866824845595`*^-13 \[Delta]r[2]+7.114950058374589`*^-17 Log[t] \[Delta]r[3]+3.557475029187294`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(256 2^(3/100)),-0.0125714532705911607307279916369940347295085286861785483948821336464988492054`55.48983899424905 Nc+\[Alpha]s (-0.0021824007967303468` CF Nc+0.003044756332488741` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.574973221149836`*^-17 \[Delta]r[1])/\[Epsilon]+2.445421663054626`*^-13 \[Delta]r[2]+7.149946442299673`*^-17 Log[t] \[Delta]r[3]+3.574973221149836`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(128 2^(23/25)),-0.01256424134623804489941375497244183400661320996670591901130351392801085617894`55.4895878164291 Nc+\[Alpha]s (-0.0021757163190956365` CF Nc+0.003046311063201764` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.5927318472445886`*^-17 \[Delta]r[1])/\[Epsilon]+2.4649347294477236`*^-13 \[Delta]r[2]+7.185463694489178`*^-17 Log[t] \[Delta]r[3]+3.5927318472445886`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(128 2^(81/100)),-0.01255648756969236005628623422313002440610424345674812327602385909803166757626`55.48931760729548 Nc+\[Alpha]s (-0.002168584772870824` CF Nc+0.003047972377632131` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.611503580766782`*^-17 \[Delta]r[1])/\[Epsilon]+2.488217515365174`*^-13 \[Delta]r[2]+7.223007161533565`*^-17 Log[t] \[Delta]r[3]+3.611503580766782`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(128 2^(7/10)),-0.01254815303086953714208651985227095154988484141333830452893783503595588946884`55.48902697467378 Nc+\[Alpha]s (-0.0021609806014971427` CF Nc+0.0030497465637149353` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.6314091721926985`*^-17 \[Delta]r[1])/\[Epsilon]+2.4792703839003664`*^-13 \[Delta]r[2]+7.2628183443854`*^-17 Log[t] \[Delta]r[3]+3.6314091721926985`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(128 2^(59/100)),-0.01253919626523341933046817520641978959313414671752465639850560180539209426152`55.48871443088128 Nc+\[Alpha]s (-0.0021528773248957953` CF Nc+0.0030516401418761584` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.6534142812610304`*^-17 \[Delta]r[1])/\[Epsilon]+2.5021964887304635`*^-13 \[Delta]r[2]+7.306828562522062`*^-17 Log[t] \[Delta]r[3]+3.6534142812610304`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(128 2^(12/25)),-0.01252957311759381195532330867750052245314226737995853612548239081893940891331`55.488378386953414 Nc+\[Alpha]s (-0.00214424757680566` CF Nc+0.0030536598532310065` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.6780891433783985`*^-17 \[Delta]r[1])/\[Epsilon]+2.535751118916153`*^-13 \[Delta]r[2]+7.356178286756798`*^-17 Log[t] \[Delta]r[3]+3.6780891433783985`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(128 2^(37/100)),-0.01251923660284392652943762826566822641887654841089485316896359169558661150362`55.48801714661444 Nc+\[Alpha]s (-0.002135063154140672` CF Nc+0.0030558126438429566` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.7061471503197627`*^-17 \[Delta]r[1])/\[Epsilon]+2.5578943730857634`*^-13 \[Delta]r[2]+7.412294300639528`*^-17 Log[t] \[Delta]r[3]+3.7061471503197627`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(128 2^(13/50)),-0.01250813676420267769530814478491479661667835524613214765791195530782598941575`55.48762889999211 Nc+\[Alpha]s (-0.0021252950798249706` CF Nc+0.0030581056445084516` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.738088593736614`*^-17 \[Delta]r[1])/\[Epsilon]+2.521289579767847`*^-13 \[Delta]r[2]+7.476177187473229`*^-17 Log[t] \[Delta]r[3]+3.738088593736614`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(128 2^(3/20)),-0.0124962205296394808624782023126962939104669607223453478190100040481350241044`55.487211717077926 Nc+\[Alpha]s (-0.0021149136804443254` CF Nc+0.00306054614548707` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.774105725254659`*^-17 \[Delta]r[1])/\[Epsilon]+2.5389181867327943`*^-13 \[Delta]r[2]+7.54821145050932`*^-17 Log[t] \[Delta]r[3]+3.774105725254659`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(128 2^(1/25)),-0.01248343156728363700589224393517880690453768658017624544031617078451233750299`55.486763540936415 Nc+\[Alpha]s (-0.002103888680277264` CF Nc+0.003063141565551582` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.81350105014432`*^-17 \[Delta]r[1])/\[Epsilon]+2.589891458574094`*^-13 \[Delta]r[2]+7.627002100288641`*^-17 Log[t] \[Delta]r[3]+3.81350105014432`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(64 2^(93/100)),-0.01246971014075704788444581414398380126247080919106180196216683937990137098764`55.48628218066861 Nc+\[Alpha]s (-0.002092189313256136` CF Nc+0.0030658994146871457` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.854938301580037`*^-17 \[Delta]r[1])/\[Epsilon]+2.5358766584660034`*^-13 \[Delta]r[2]+7.709876603160075`*^-17 Log[t] \[Delta]r[3]+3.854938301580037`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(64 2^(41/50)),-0.01245499296551823724714149763398722447338664249184937860195970500925456495974`55.48576530413772 Nc+\[Alpha]s (-0.002079784454383173` CF Nc+0.003068827249725009` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.897339696872105`*^-17 \[Delta]r[1])/\[Epsilon]+2.540981401727097`*^-13 \[Delta]r[2]+7.794679393744213`*^-17 Log[t] \[Delta]r[3]+3.897339696872105`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(64 2^(71/100)),-0.01243921306746767636919613554899698869768283159036579184170729187055371352891`55.48521043046685 Nc+\[Alpha]s (-0.0020666427722907336` CF Nc+0.003071932622154244` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.9381911569681925`*^-17 \[Delta]r[1])/\[Epsilon]+2.597823202113115`*^-13 \[Delta]r[2]+7.876382313936386`*^-17 Log[t] \[Delta]r[3]+3.9381911569681925`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(64 2^(3/5)),-0.01242229964523926197819521205156998324494704706423869123926354951388319612029`55.48461492232198 Nc+\[Alpha]s (-0.0020527329043680195` CF Nc+0.0030752230173168352` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.976561372244097`*^-17 \[Delta]r[1])/\[Epsilon]+2.628213485522798`*^-13 \[Delta]r[2]+7.953122744488195`*^-17 Log[t] \[Delta]r[3]+3.976561372244097`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(64 2^(49/100)),-0.01240417793779028900035961138338787618242947078238660399659820387690768547461`55.483975977995954 Nc+\[Alpha]s (-0.0020380236562892035` CF Nc+0.0030787057841581435` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.012127073738387`*^-17 \[Delta]r[1])/\[Epsilon]+2.674169224141347`*^-13 \[Delta]r[2]+8.024254147476776`*^-17 Log[t] \[Delta]r[3]+4.012127073738387`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(64 2^(19/50)),-0.01238476909910195386094044762310359545914910814114600609629413325859041702219`55.48329062331266 Nc+\[Alpha]s (-0.0020224842270017713` CF Nc+0.003082388054677979` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.0441457653285535`*^-17 \[Delta]r[1])/\[Epsilon]+2.6882211193906443`*^-13 \[Delta]r[2]+8.088291530657108`*^-17 Log[t] \[Delta]r[3]+4.0441457653285535`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(64 2^(27/100)),-0.0123639900820135582615630091804074208384751886113323184732943758521336890199`55.48255570337416 Nc+\[Alpha]s (-0.0020060844609572775` CF Nc+0.0030862766522094906` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.0736807220636896`*^-17 \[Delta]r[1])/\[Epsilon]+2.7805402611937895`*^-13 \[Delta]r[2]+8.147361444127379`*^-17 Log[t] \[Delta]r[3]+4.0736807220636896`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(64 2^(4/25)),-0.01234175353343503518961018068380614178717632531622318930746823173538886844434`55.481767874176924 Nc+\[Alpha]s (-0.0019887951285064397` CF Nc+0.0030903779876456437` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.102830015857578`*^-17 \[Delta]r[1])/\[Epsilon]+2.7789558307962535`*^-13 \[Delta]r[2]+8.205660031715158`*^-17 Log[t] \[Delta]r[3]+4.102830015857578`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(64 2^(1/20)),-0.01231796770341264362425938526610664761721378949476672595827597403284817023684`55.48092359412774 Nc+\[Alpha]s (-0.0019705882356515804` CF Nc+0.00309469794273886` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.13473938294207`*^-17 \[Delta]r[1])/\[Epsilon]+2.770631796169162`*^-13 \[Delta]r[2]+8.269478765884143`*^-17 Log[t] \[Delta]r[3]+4.13473938294207`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(32 2^(47/50)),-0.01229253637075965062630862033873528311278255828736361985443093324250845523452`55.48001911549358 Nc+\[Alpha]s (-0.001951437363807108` CF Nc+0.0030992417396212596` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.1742778786335057`*^-17 \[Delta]r[1])/\[Epsilon]+2.997327679068192`*^-13 \[Delta]r[2]+8.348555757267013`*^-17 Log[t] \[Delta]r[3]+4.1742778786335057`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(32 2^(83/100)),-0.01226535878820497247568353424755407050607146454863316292739484470026297250493`55.47905047582459 Nc+\[Alpha]s (-0.0019313180401229618` CF Nc+0.003104013795733465` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.2261464939780703`*^-17 \[Delta]r[1])/\[Epsilon]+2.8304425246313576`*^-13 \[Delta]r[2]+8.452292987956142`*^-17 Log[t] \[Delta]r[3]+4.2261464939780703`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(32 2^(18/25)),-0.0122363296502549109277588857599059292760961164875904909617063042299619417925`55.478013489393554 Nc+\[Alpha]s (-0.0019102081382541564` CF Nc+0.0031090175634128094` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.292767291395533`*^-17 \[Delta]r[1])/\[Epsilon]+2.8784557215805495`*^-13 \[Delta]r[2]+8.585534582791068`*^-17 Log[t] \[Delta]r[3]+4.292767291395533`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(32 2^(61/100)),-0.01220533908720246478978665986277519486969095255431131070567860970654443170421`55.47690373870011 Nc+\[Alpha]s (-0.0018880883092690353` CF Nc+0.0031142553534799443` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.374503024423381`*^-17 \[Delta]r[1])/\[Epsilon]+2.8864612295864903`*^-13 \[Delta]r[2]+8.749006048846763`*^-17 Log[t] \[Delta]r[3]+4.374503024423381`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(32 Sqrt[2]),-0.01217227268895067045779296744140499654121060014740575967171494749124971674886`55.47571656609311 Nc+\[Alpha]s (-0.001864942442195948` CF Nc+0.0031197281422803065` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.472898138451742`*^-17 \[Delta]r[1])/\[Epsilon]+3.3203930082583586`*^-13 \[Delta]r[2]+8.945796276903485`*^-17 Log[t] \[Delta]r[3]+4.472898138451742`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(32 2^(39/100)),-0.01213701156253570845632351588834170086259259679903303128034892839389998969264`55.47444706556909 Nc+\[Alpha]s (-0.0018407581514693645` CF Nc+0.003125435361786982` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.585166615131265`*^-17 \[Delta]r[1])/\[Epsilon]+3.7233329074129044`*^-13 \[Delta]r[2]+9.170333230262531`*^-17 Log[t] \[Delta]r[3]+4.585166615131265`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(32 2^(7/25)),-0.0120994324274359770683524472431178471608946957102049378484402391274115407468`55.4730900748103 Nc+\[Alpha]s (-0.001815527290899923` CF Nc+0.003131374672558167` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.707778967963981`*^-17 \[Delta]r[1])/\[Epsilon]+3.9663865548040335`*^-13 \[Delta]r[2]+9.415557935927965`*^-17 Log[t] \[Delta]r[3]+4.707778967963981`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(32 2^(17/100)),-0.01205940775292801126603992341780434825408713817908617849830718389595017536994`55.471640167530694 Nc+\[Alpha]s (-0.0017892464890047668` CF Nc+0.003137541719569211` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.838923173665439`*^-17 \[Delta]r[1])/\[Epsilon]+4.220170985444773`*^-13 \[Delta]r[2]+9.677846347330881`*^-17 Log[t] \[Delta]r[3]+4.838923173665439`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(32 2^(3/50)),-0.01201680594189119813692136764632340313976258735455010440630616968494999839674`55.47009164620323 Nc+\[Alpha]s (-0.001761917703735967` CF Nc+0.0031439298712095504` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.973129912906572`*^-17 \[Delta]r[1])/\[Epsilon]+4.512216421460431`*^-13 \[Delta]r[2]+9.946259825813145`*^-17 Log[t] \[Delta]r[3]+4.973129912906572`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(16 2^(19/20)),-0.01197149156556205199326675336645899380411574672884529781172245712103991764452`55.468438535247174 Nc+\[Alpha]s (-0.0017335487907602781` CF Nc+0.0031505299420519274` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((5.1071423587735256`*^-17 \[Delta]r[1])/\[Epsilon]+4.537063778463979`*^-13 \[Delta]r[2]+1.0214284717547054`*^-16 Log[t] \[Delta]r[3]+5.1071423587735256`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(16 2^(21/25)),-0.01192332565378590331258496168719889174221463279122684750636447511284234151952`55.46667457475851 Nc+\[Alpha]s (-0.0017041540792441974` CF Nc+0.0031573299003675496` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((5.237126391488529`*^-17 \[Delta]r[1])/\[Epsilon]+4.779164071321055`*^-13 \[Delta]r[2]+1.047425278297706`*^-16 Log[t] \[Delta]r[3]+5.237126391488529`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(16 2^(73/100)),-0.01187216604529903054778925227679539613198691283694822366249053213440094389714`55.46479321487171 Nc+\[Alpha]s (-0.0016737549494881994` CF Nc+0.00316431456177844` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((5.3553790828620984`*^-17 \[Delta]r[1])/\[Epsilon]+4.957092119346643`*^-13 \[Delta]r[2]+1.0710758165724199`*^-16 Log[t] \[Delta]r[3]+5.3553790828620984`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(16 2^(31/50)),-0.01181786780248669812514303079433550861172088109361559819337140383983096087019`55.46278761084492 Nc+\[Alpha]s (-0.0016423804028326133` CF Nc+0.003171465270907704` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((5.4582790525171483`*^-17 \[Delta]r[1])/\[Epsilon]+5.005944329691862`*^-13 \[Delta]r[2]+1.0916558105034302`*^-16 Log[t] \[Delta]r[3]+5.4582790525171483`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(16 2^(51/100)),-0.01176028369489095192531571156224025977967758119346801726798356605642564132554`55.4606506189652 Nc+\[Alpha]s (-0.0016100676156697857` CF Nc+0.0031787595734099968` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((5.5424546501333356`*^-17 \[Delta]r[1])/\[Epsilon]+4.840088966024843`*^-13 \[Delta]r[2]+1.1084909300266672`*^-16 Log[t] \[Delta]r[3]+5.5424546501333356`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(16 2^(2/5)),-0.01169926475547477496240512547387559465643805175878090297764909256389186742654`55.458374793373586 Nc+\[Alpha]s (-0.0015768624668604167` CF Nc+0.003186170881336006` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((5.605159426861316`*^-17 \[Delta]r[1])/\[Epsilon]+5.002977138078685`*^-13 \[Delta]r[2]+1.1210318853722635`*^-16 Log[t] \[Delta]r[3]+5.605159426861316`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(16 2^(29/100)),-0.01163466091327469571105894929619530606869721794978430289012738195474481847105`55.455952383913086 Nc+\[Alpha]s (-0.0015428200270142297` CF Nc+0.003193668135403081` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((5.653425212023741`*^-17 \[Delta]r[1])/\[Epsilon]+4.901858236565728`*^-13 \[Delta]r[2]+1.1306850424047481`*^-16 Log[t] \[Delta]r[3]+5.653425212023741`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(16 2^(9/50)),-0.01156632170558081641057379033396751323855602569287137465851202800826893816382`55.453375335105 Nc+\[Alpha]s (-0.0015080049970619715` CF Nc+0.0032012154684036335` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((5.690722822905286`*^-17 \[Delta]r[1])/\[Epsilon]+6.260365683040821`*^-13 \[Delta]r[2]+1.1381445645810575`*^-16 Log[t] \[Delta]r[3]+5.690722822905286`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(16 2^(7/100)),-0.01149409707216077420249387627909481162089455985313775012570907956139281570105`55.450635286360914 Nc+\[Alpha]s (-0.0014724920824688553` CF Nc+0.003208771874675756` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((5.771986627736922`*^-17 \[Delta]r[1])/\[Epsilon]+6.408775357830269`*^-13 \[Delta]r[2]+1.1543973255473847`*^-16 Log[t] \[Delta]r[3]+5.771986627736922`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(8 2^(24/25)),-0.01141783823328271597006735961473659564009425592714300220494960670696362606721`55.447723573538504 Nc+\[Alpha]s (-0.0014363662881039276` CF Nc+0.00321629089127628` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((6.564442446058161`*^-17 \[Delta]r[1])/\[Epsilon]+6.112424077127346`*^-13 \[Delta]r[2]+1.3128884892116324`*^-16 Log[t] \[Delta]r[3]+6.564442446058161`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(8 2^(17/20)),-0.01133739865238386376664401966991050197769883234558802952063673074328409706289`55.44463123194963 Nc+\[Alpha]s (-0.0013997231199756079` CF Nc+0.0032237202972218103` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((5.911940783337789`*^-17 \[Delta]r[1])/\[Epsilon]+6.055229605196734`*^-13 \[Delta]r[2]+1.1823881566675578`*^-16 Log[t] \[Delta]r[3]+5.911940783337789`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(8 2^(37/50)),-0.01125263508316967398749849413323565260121425776379716125176637877931056359078`55.44134900092818 Nc+\[Alpha]s (-0.001362668675727487` CF Nc+0.0032310018378820574` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((6.472483104480529`*^-17 \[Delta]r[1])/\[Epsilon]+6.246559253697049`*^-13 \[Delta]r[2]+1.294496620896106`*^-16 Log[t] \[Delta]r[3]+6.472483104480529`*^-17 Log[\[Mu]^2] \[Delta]r[4])},{1/(8 2^(63/100)),-0.01116340869971064021839481328319356175984649033742785554814756924069794684134`55.43786733006357 Nc+\[Alpha]s (-0.001325319610205631` CF Nc+0.00323807098230158` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.1216647797711407`*^-16 \[Delta]r[1])/\[Epsilon]+6.417519122541235`*^-13 \[Delta]r[2]+6.243329559542282`*^-16 Log[t] \[Delta]r[3]+3.1216647797711407`*^-16 Log[\[Mu]^2] \[Delta]r[4])},{1/(8 2^(13/25)),-0.01106958630672946351718051035320999059644000488028860460320403267741311741051`55.43417638720235 Nc+\[Alpha]s (-0.0012878029589086602` CF Nc+0.0032448567218703998` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.3383742158144443`*^-16 \[Delta]r[1])/\[Epsilon]+6.506424666752924`*^-13 \[Delta]r[2]+6.676748431628891`*^-16 Log[t] \[Delta]r[3]+3.3383742158144443`*^-16 Log[\[Mu]^2] \[Delta]r[4])},{1/(8 2^(41/100)),-0.01097104162574458701854246668708361320422103653876448393749622606543408302532`55.4302660683168 Nc+\[Alpha]s (-0.001250255804675313` CF Nc+0.0032512814193300416` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.1900849745875326`*^-16 \[Delta]r[1])/\[Epsilon]+6.853022169542169`*^-13 \[Delta]r[2]+2.3801699491750657`*^-16 Log[t] \[Delta]r[3]+1.1900849745875326`*^-16 Log[\[Mu]^2] \[Delta]r[4])},{1/(8 2^(3/10)),-0.01086765665106555234918343324506032170965848839973391542567306416193131005985`55.42612600933331 Nc+\[Alpha]s (-0.001212824773502338` CF Nc+0.0032572607175675853` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.016002546236246`*^-16 \[Delta]r[1])/\[Epsilon]+6.653599824187599`*^-13 \[Delta]r[2]+6.032005092472493`*^-16 Log[t] \[Delta]r[3]+3.016002546236246`*^-16 Log[\[Mu]^2] \[Delta]r[4])},{1/(8 2^(19/100)),-0.01075932306783511272641769311342177635353238570844389626599644987830792269462`55.42174560000705 Nc+\[Alpha]s (-0.001175665345352444` CF Nc+0.0032627035179796184` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.2191196092962074`*^-16 \[Delta]r[1])/\[Epsilon]+6.873526709410025`*^-13 \[Delta]r[2]+8.438239218592417`*^-16 Log[t] \[Delta]r[3]+4.2191196092962074`*^-16 Log[\[Mu]^2] \[Delta]r[4])},{1/(8 2^(2/25)),-0.01064594372240217212128752487025507627402287138754806521447663081407002899215`55.41711399992088 Nc+\[Alpha]s (-0.0011389409718457512` CF Nc+0.003267512038345748` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.5265774415939845`*^-16 \[Delta]r[1])/\[Epsilon]+6.689878856208162`*^-13 \[Delta]r[2]+7.053154883187972`*^-16 Log[t] \[Delta]r[3]+3.5265774415939845`*^-16 Log[\[Mu]^2] \[Delta]r[4])},{1/(4 2^(97/100)),-0.01052743413331434187318864592384137768790044687162830294659776509036520986782`55.41222015667686 Nc+\[Alpha]s (-0.0011028219892290428` CF Nc+0.003271581960113635` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.954908771339642`*^-16 \[Delta]r[1])/\[Epsilon]+6.628230571545643`*^-13 \[Delta]r[2]+9.909817542679287`*^-16 Log[t] \[Delta]r[3]+4.954908771339642`*^-16 Log[\[Mu]^2] \[Delta]r[4])},{1/(4 2^(43/50)),-0.0104037240291717848008296170939140011142113476724162885324700224465967858004`55.4070528263376 Nc+\[Alpha]s (-0.0010674843253155597` CF Nc+0.003274802674708225` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.064628346993404`*^-16 \[Delta]r[1])/\[Epsilon]+6.074169279679376`*^-13 \[Delta]r[2]+6.12925669398681`*^-16 Log[t] \[Delta]r[3]+3.064628346993404`*^-16 Log[\[Mu]^2] \[Delta]r[4])},{1/(4 2^(3/4)),-0.01027475889752443592838072583698069564828943324440822100989940926584158408526`55.401600596161465 Nc+\[Alpha]s (-0.0010331079958311087` CF Nc+0.0032770576379374168` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((6.331737256689884`*^-16 \[Delta]r[1])/\[Epsilon]+6.606966681808502`*^-13 \[Delta]r[2]+1.266347451337977`*^-15 Log[t] \[Delta]r[3]+6.331737256689884`*^-16 Log[\[Mu]^2] \[Delta]r[4])},{1/(4 2^(16/25)),-0.01014050152696880549548309146751044417741368753797849938528632819762626608369`55.395851909662035 Nc+\[Alpha]s (-0.0009998753969347428` CF Nc+0.0032782248407041427` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((5.682827075501539`*^-15 \[Delta]r[1])/\[Epsilon]+6.60665136973775`*^-13 \[Delta]r[2]+1.1365654151003079`*^-14 Log[t] \[Delta]r[3]+5.682827075501539`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{1/(4 2^(53/100)),-0.01000093352266101194168812644903247196948293037234785944284596169357965705875`55.38979509400523 Nc+\[Alpha]s (-0.0009679693986777704` CF Nc+0.003278177403078283` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.9644266079271963`*^-15 \[Delta]r[1])/\[Epsilon]+6.490706463874087`*^-13 \[Delta]r[2]+5.928853215854393`*^-15 Log[t] \[Delta]r[3]+2.9644266079271963`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{1/(4 2^(21/50)),-0.0098560567736679544908892417254610608530634531386657067041318680105655821726`55.38341838974082 Nc+\[Alpha]s (-0.0009375712557550889` CF Nc+0.003276784297250424` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.4068890911059244`*^-14 \[Delta]r[1])/\[Epsilon]+7.544025858020074`*^-13 \[Delta]r[2]+6.813778182211849`*^-14 Log[t] \[Delta]r[3]+3.4068890911059244`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{1/(4 2^(31/100)),-0.00970589484899203571672159687310820465312872496497635817963333396993534096525`55.376709982845135 Nc+\[Alpha]s (-0.000908858354176513` CF Nc+0.0032739112025781257` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((6.8931148361278435`*^-15 \[Delta]r[1])/\[Epsilon]+6.751155915224469`*^-13 \[Delta]r[2]+1.3786229672255689`*^-14 Log[t] \[Delta]r[3]+6.8931148361278435`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{1/(4 2^(1/5)),-0.0095504942977936216538768392715274719794638012058446986777201167062921913565`55.36965803903132 Nc+\[Alpha]s (-0.0008820018177613364` CF Nc+0.0032694214953645066` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.412277603251531`*^-14 \[Delta]r[1])/\[Epsilon]+7.849842815489348`*^-13 \[Delta]r[2]+8.824555206503062`*^-14 Log[t] \[Delta]r[3]+4.4122776032515304`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{1/(4 2^(9/100)),-0.00938992582836845371938311654869930086287993608072525313821583558609772105391`55.36225074026108 Nc+\[Alpha]s (-0.0008571640089589366` CF Nc+0.0032631773702487548` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((5.20466898088868`*^-14 \[Delta]r[1])/\[Epsilon]+7.97862917573363`*^-13 \[Delta]r[2]+1.0409337961777359`*^-13 Log[t] \[Delta]r[3]+5.20466898088868`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{1/(2 2^(49/50)),-0.00922428533988335343036024371646472816808923585140948929451424947746594351411`55.35447632336825 Nc+\[Alpha]s (-0.0008344959597475447` CF Nc+0.0032550410902750042` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.8361923158424015`*^-14 \[Delta]r[1])/\[Epsilon]+7.483617399675848`*^-13 \[Delta]r[2]+7.672384631684803`*^-14 Log[t] \[Delta]r[3]+3.836192315842401`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{1/(2 2^(87/100)),-0.00905369478079910511007686544080151684749735345948502906060352531839385059572`55.346323120679074 Nc+\[Alpha]s (-0.0008141347756303752` CF Nc+0.0032448763585205495` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.096284932539176`*^-13 \[Delta]r[1])/\[Epsilon]+9.971521107767031`*^-13 \[Delta]r[2]+2.192569865078352`*^-13 Log[t] \[Delta]r[3]+1.0962849325391758`*^-13 Log[\[Mu]^2] \[Delta]r[4])},{1/(2 2^(19/25)),-0.00887830280837543026959891292909598904149564682565515225442886278374346528248`55.33777960248815 Nc+\[Alpha]s (-0.0007962010647109691` CF Nc+0.003232549798553541` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.0112049089185546`*^-13 \[Delta]r[1])/\[Epsilon]+9.643920023962692`*^-13 \[Delta]r[2]+2.0224098178371092`*^-13 Log[t] \[Delta]r[3]+1.0112049089185545`*^-13 Log[\[Mu]^2] \[Delta]r[4])},{1/(2 2^(13/20)),-0.0086982852247123419792551328110721316625571418091838050081448294784622726527`55.32883442122161 Nc+\[Alpha]s (-0.0007807964380985109` CF Nc+0.003217932532877848` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((9.363101324847311`*^-14 \[Delta]r[1])/\[Epsilon]+9.121815948889695`*^-13 \[Delta]r[2]+1.8726202649694625`*^-13 Log[t] \[Delta]r[3]+9.36310132484731`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{1/(2 2^(27/50)),-0.0085138451664764508641209774580638623337660542290174433319892540192966531037`55.31947645709085 Nc+\[Alpha]s (-0.0007680011471199576` CF Nc+0.003200901836816455` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((8.999008859005602`*^-14 \[Delta]r[1])/\[Epsilon]+9.413963848682624`*^-13 \[Delta]r[2]+1.7998017718011206`*^-13 Log[t] \[Delta]r[3]+8.9990088590056`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{1/(2 2^(43/100)),-0.00832521302781713798245951586989170944740421266710237141346315033497626828935`55.309694865011544 Nc+\[Alpha]s (-0.0007578719093490911` CF Nc+0.003181342849308567` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((8.955097801392766`*^-14 \[Delta]r[1])/\[Epsilon]+9.327461224593307`*^-13 \[Delta]r[2]+1.791019560278553`*^-13 Log[t] \[Delta]r[3]+8.955097801392764`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{1/(2 2^(8/25)),-0.00813264609900567180572383525767986290537681496445659905917148597929390117771`55.299479122533576 Nc+\[Alpha]s (-0.0007504399851869653` CF Nc+0.0031591503141471197` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((8.8902207407135`*^-14 \[Delta]r[1])/\[Epsilon]+1.0013941537756906`*^-12 \[Delta]r[2]+1.7780441481427`*^-13 Log[t] \[Delta]r[3]+8.890220740713499`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{1/(2 2^(21/100)),-0.00793642790702000354091177387407680569319003438973402276218219551334899315439`55.2888190784991 Nc+\[Alpha]s (-0.0007457095636554684` CF Nc+0.0031342303234454167` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((8.500012778656726`*^-14 \[Delta]r[1])/\[Epsilon]+1.145007315856164`*^-12 \[Delta]r[2]+1.7000025557313453`*^-13 Log[t] \[Delta]r[3]+8.500012778656726`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{1/(2 2^(1/10)),-0.00773686724861650857138804704763470621179161662754079629197733857947597852484`55.27770500211687 Nc+\[Alpha]s (-0.0007436565126401184` CF Nc+0.003106502032168819` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((7.718148770131112`*^-14 \[Delta]r[1])/\[Epsilon]+1.0836924586880072`*^-12 \[Delta]r[2]+1.5436297540262225`*^-13 Log[t] \[Delta]r[3]+7.718148770131111`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{1/2^(99/100),-0.00753429691132088083420926666025201499254679321422157206640955860115659392476`57.7220361025622 Nc+\[Alpha]s (-0.000744227542499018` CF Nc+0.003075899310378784` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((6.738539464889551`*^-14 \[Delta]r[1])/\[Epsilon]+1.035665413109061`*^-12 \[Delta]r[2]+1.3477078929779102`*^-13 Log[t] \[Delta]r[3]+6.73853946488955`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{1/2^(22/25),-0.0073290720831526841156660501292856283955442389798424006741485150582890080192`57.695384990250965 Nc+\[Alpha]s (-0.0007473398309961344` CF Nc+0.003042372298349093` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((5.910645037393887`*^-14 \[Delta]r[1])/\[Epsilon]+9.931929683591885`*^-13 \[Delta]r[2]+1.1821290074787774`*^-13 Log[t] \[Delta]r[3]+5.910645037393887`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{1/2^(77/100),-0.0071215684576663625684643313499437423787756515401387731227623552927831908841`57.66857798215056 Nc+\[Alpha]s (-0.0007528811409722759` CF Nc+0.003005888829052281` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((5.4908644110557374`*^-14 \[Delta]r[1])/\[Epsilon]+9.668161207757634`*^-13 \[Delta]r[2]+1.0981728822111476`*^-13 Log[t] \[Delta]r[3]+5.490864411055737`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{1/2^(33/50),-0.00691218004691752827348237173956654728881880141822646353682562090240096991266`57.64161767715646 Nc+\[Alpha]s (-0.0007607104571305586` CF Nc+0.002966435682784065` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((5.396371286418713`*^-14 \[Delta]r[1])/\[Epsilon]+9.631468047420204`*^-13 \[Delta]r[2]+1.0792742572837426`*^-13 Log[t] \[Delta]r[3]+5.3963712864187124`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{1/2^(11/20),-0.00670131672109844296531240040025572668002901844506524048394440194440538714117`57.614506268644895 Nc+\[Alpha]s (-0.0007706591544668386` CF Nc+0.0029240196399765305` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((5.3349709253148945`*^-14 \[Delta]r[1])/\[Epsilon]+9.583392577622333`*^-13 \[Delta]r[2]+1.0669941850629789`*^-13 Log[t] \[Delta]r[3]+5.334970925314894`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{1/2^(11/25),-0.00648940149966560447916100982632997502941648305452782217411850757997278662421`57.587245584346235 Nc+\[Alpha]s (-0.0007825326975351207` CF Nc+0.002878668300597366` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((5.122983819809427`*^-14 \[Delta]r[1])/\[Epsilon]+9.85049158171354`*^-13 \[Delta]r[2]+1.0245967639618853`*^-13 Log[t] \[Delta]r[3]+5.122983819809426`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{1/2^(33/100),-0.00627686762462845116846398688245555059291629800979192021832054231750057013026`57.559837127132624 Nc+\[Alpha]s (-0.000796112856004564` CF Nc+0.0028304306419549776` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.7725807884601785`*^-14 \[Delta]r[1])/\[Epsilon]+2.7193850127984847`*^-12 \[Delta]r[2]+9.545161576920357`*^-14 Log[t] \[Delta]r[3]+4.772580788460177`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{1/2^(11/50),-0.00606415545209903433004766798595528272913339432891337694298494548231944690396`57.532282116346586 Nc+\[Alpha]s (-0.0008111604115630519` CF Nc+0.002779377291199123` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.3846678454808146`*^-14 \[Delta]r[1])/\[Epsilon]+2.6498840435486523`*^-12 \[Delta]r[2]+8.769335690961629`*^-14 Log[t] \[Delta]r[3]+4.384667845480813`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{1/2^(11/100),-0.00585170920303696141394576651187624997196072583229663407391133967562840096153`57.504581529308616 Nc+\[Alpha]s (-0.0008274182986075856` CF Nc+0.0027256004942492287` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.0146204471300196`*^-14 \[Delta]r[1])/\[Epsilon]+1.0420579799401374`*^-12 \[Delta]r[2]+8.029240894260039`*^-14 Log[t] \[Delta]r[3]+4.014620447130019`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{1,-0.00563997361818953335937222690435507683327836602770699521310681705134562585767`57.544863083935695 Nc+\[Alpha]s (-0.0008446151395614465` CF Nc+0.002669213769178723` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.643980929372604`*^-14 \[Delta]r[1])/\[Epsilon]+9.821827782755914`*^-13 \[Delta]r[2]+7.287961858745208`*^-14 Log[t] \[Delta]r[3]+3.643980929372603`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{2^(11/100),-0.00542939056536764627242769621550035969889628317968312113866458690795555645662`57.4487465731334 Nc+\[Alpha]s (-0.0008624691002891644` CF Nc+0.0026103512390695904` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.274982454453121`*^-14 \[Delta]r[1])/\[Epsilon]+2.986918801083555`*^-12 \[Delta]r[2]+6.549964908906241`*^-14 Log[t] \[Delta]r[3]+3.274982454453121`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{2^(11/50),-0.00522039564928133410470642830801598581568722217032367417520080166031362191615`57.42061331760887 Nc+\[Alpha]s (-0.0008806919591546397` CF Nc+0.0025491666468239076` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.0064134710440085`*^-14 \[Delta]r[1])/\[Epsilon]+1.2609129889914087`*^-12 \[Delta]r[2]+6.012826942088017`*^-14 Log[t] \[Delta]r[3]+3.006413471044008`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{2^(33/100),-0.00501341487508308224617969386751939115905384034499830707615742351168959369231`57.392336791810784 Nc+\[Alpha]s (-0.0008989933675283869` CF Nc+0.0024858320621424083` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.952758958037494`*^-14 \[Delta]r[1])/\[Epsilon]+1.1020197327391838`*^-12 \[Delta]r[2]+5.905517916074988`*^-14 Log[t] \[Delta]r[3]+2.952758958037493`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{2^(11/25),-0.0048088614164670507520647860439604642837830256975649901740940368139464557243`57.36391736765257 Nc+\[Alpha]s (-0.0009170851119829539` CF Nc+0.0024205362985944457` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.072949234600467`*^-14 \[Delta]r[1])/\[Epsilon]+1.7169110531003048`*^-12 \[Delta]r[2]+6.145898469200934`*^-14 Log[t] \[Delta]r[3]+3.072949234600466`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{2^(11/20),-0.00460713253762390078505650346825646816502644120070198858061107974377235840351`57.33535540873723 Nc+\[Alpha]s (-0.0009346853634661879` CF Nc+0.0023534830661361508` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.193121659239398`*^-14 \[Delta]r[1])/\[Epsilon]+3.772393677179165`*^-12 \[Delta]r[2]+6.386243318478796`*^-14 Log[t] \[Delta]r[3]+3.193121659239397`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{2^(33/50),-0.00440860671557350597408600364566179256689091495018946628063968963440363197004`57.306651303793586 Nc+\[Alpha]s (-0.0009515227773919908` CF Nc+0.002284888891311969` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.178369328542847`*^-14 \[Delta]r[1])/\[Epsilon]+9.841968105418693`*^-12 \[Delta]r[2]+6.356738657085694`*^-14 Log[t] \[Delta]r[3]+3.1783693285428463`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{2^(77/100),-0.00421364100545535346278834137360163212618244327700648589922262949456880227522`57.27780549777385 Nc+\[Alpha]s (-0.0009673403466060595` CF Nc+0.002214980843437853` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.003067488986894`*^-14 \[Delta]r[1])/\[Epsilon]+3.895153910695815`*^-12 \[Delta]r[2]+6.006134977973788`*^-14 Log[t] \[Delta]r[3]+3.003067488986894`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{2^(22/25),-0.00402256868635579313724143808815313666894011321367415756753129765756966533969`57.248818520369916 Nc+\[Alpha]s (-0.0009818989810377477` CF Nc+0.002143994110077973` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.721447358222251`*^-14 \[Delta]r[1])/\[Epsilon]+4.0966856228968815`*^-12 \[Delta]r[2]+5.442894716444502`*^-14 Log[t] \[Delta]r[3]+2.7214473582222506`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{2^(99/100),-0.00383569721933879591179149744313692517803928454696289404384002137793744299277`57.21969101173189 Nc+\[Alpha]s (-0.0009949806170333952` CF Nc+0.0020721694688941718` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.4136979185739117`*^-14 \[Delta]r[1])/\[Epsilon]+9.52735399620747`*^-12 \[Delta]r[2]+4.8273958371478235`*^-14 Log[t] \[Delta]r[3]+2.4136979185739108`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{2 2^(1/10),-0.00365330654270267447087645881929748304266947126122813309649607327093070936301`57.190423745203084 Nc+\[Alpha]s (-0.0010063908926891286` CF Nc+0.001999750705320671` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.145414023473904`*^-14 \[Delta]r[1])/\[Epsilon]+4.9619415073295345`*^-12 \[Delta]r[2]+4.290828046947808`*^-14 Log[t] \[Delta]r[3]+2.1454140234739038`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{2 2^(21/100),-0.00347564772231590004227703060775792429976841686017703776975468002045858352883`57.161017646919625 Nc+\[Alpha]s (-0.0010159614002586727` CF Nc+0.0019269820264047667` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.9497044341674737`*^-14 \[Delta]r[1])/\[Epsilon]+2.0092882418269013`*^-11 \[Delta]r[2]+3.8994088683349474`*^-14 Log[t] \[Delta]r[3]+1.9497044341674737`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{2 2^(8/25),-0.0033029419674150151312796636159629594005942454876240674273474913077846077041`57.13147381216084 Nc+\[Alpha]s (-0.001023551092846786` CF Nc+0.0018541055205303944` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.824728532565835`*^-14 \[Delta]r[1])/\[Epsilon]+1.7608555557585523`*^-11 \[Delta]r[2]+3.64945706513167`*^-14 Log[t] \[Delta]r[3]+1.824728532565835`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{2 2^(43/100),-0.00313538001470903057858822164361933633331188252424793067594102683627993323629`57.101793518377896 Nc+\[Alpha]s (-0.0010290477460668497` CF Nc+0.001781358710641332` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.7407447767571402`*^-14 \[Delta]r[1])/\[Epsilon]+1.728882245251112`*^-11 \[Delta]r[2]+3.4814895535142805`*^-14 Log[t] \[Delta]r[3]+1.74074477675714`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{2 2^(27/50),-0.00297312187625795231093610747719519666920819783757360397578384713843277699792`57.07197823487152 Nc+\[Alpha]s (-0.00103236800068291` CF Nc+0.0017089722451037802` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.6591063758421353`*^-14 \[Delta]r[1])/\[Epsilon]+4.412117797815535`*^-11 \[Delta]r[2]+3.3182127516842706`*^-14 Log[t] \[Delta]r[3]+1.659106375842135`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{2 2^(13/20),-0.00281629693959674862764243867130233714825612837354531219512687358610932979955`57.042029629135264 Nc+\[Alpha]s (-0.0010334573863923923` CF Nc+0.0016371677656502764` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.5527746610050892`*^-14 \[Delta]r[1])/\[Epsilon]+2.9708551474931155`*^-11 \[Delta]r[2]+3.1055493220101785`*^-14 Log[t] \[Delta]r[3]+1.552774661005089`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{2 2^(19/25),-0.00266500440215782710399137485218374273426371533073042972443531408673848849947`57.01194956992668 Nc+\[Alpha]s (-0.0010322900470674146` CF Nc+0.0015661559861318646` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.414552510260199`*^-14 \[Delta]r[1])/\[Epsilon]+3.661495012940884`*^-11 \[Delta]r[2]+2.8291050205203982`*^-14 Log[t] \[Delta]r[3]+1.414552510260199`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{2 2^(87/100),-0.00251931401637399249899955383830904193143301458147387960516750833951497605489`56.981740127174355 Nc+\[Alpha]s (-0.0010288672888595458` CF Nc+0.0014961350093136024` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.252319950606229`*^-14 \[Delta]r[1])/\[Epsilon]+3.341748679918503`*^-11 \[Delta]r[2]+2.5046399012124583`*^-14 Log[t] \[Delta]r[3]+1.252319950606229`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{2 2^(49/50),-0.00237926711705422777775696462899606479364069281050447224083849419429492927096`56.95140356887273 Nc+\[Alpha]s (-0.0010232162560776664` CF Nc+0.0014272889019447273` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.0798552249588627`*^-14 \[Delta]r[1])/\[Epsilon]+3.361351954136385`*^-11 \[Delta]r[2]+2.1597104499177257`*^-14 Log[t] \[Delta]r[3]+1.0798552249588627`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{4 2^(9/100),-0.00224487789881195787887179545000066702554449941861789082134952862819274603338`56.92094235515817 Nc+\[Alpha]s (-0.0010153880253301849` CF Nc+0.0013597865410929408` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((9.097392811327419`*^-15 \[Delta]r[1])/\[Epsilon]+3.0724346331358323`*^-11 \[Delta]r[2]+1.819478562265484`*^-14 Log[t] \[Delta]r[3]+9.097392811327419`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{4 2^(1/5),-0.00211613490854436156750792074701033920408568231187258738728362976500988658983`56.89035912979648 Nc+\[Alpha]s (-0.0010054553224364622` CF Nc+0.0012937807375227903` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((7.504565017241779`*^-15 \[Delta]r[1])/\[Epsilon]+3.026148893034116`*^-11 \[Delta]r[2]+1.500913003448356`*^-14 Log[t] \[Delta]r[3]+7.504565017241779`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{4 2^(31/100),-0.00199300271622574008111990900111224665594317195890831823787820167890305983377`56.85965670934468 Nc+\[Alpha]s (-0.0009935102078630323` CF Nc+0.001229407634974857` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((6.066438636075885`*^-15 \[Delta]r[1])/\[Epsilon]+1.9727701046190964`*^-11 \[Delta]r[2]+1.2132877272151772`*^-14 Log[t] \[Delta]r[3]+6.066438636075885`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{4 2^(21/50),-0.0018754237265633399502386344362582527011174811231249242281033151634725683243`56.82883807027615 Nc+\[Alpha]s (-0.0009796614374123274` CF Nc+0.0011667863777901576` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.80634811947206`*^-15 \[Delta]r[1])/\[Epsilon]+1.7492804439219288`*^-11 \[Delta]r[2]+9.612696238944121`*^-15 Log[t] \[Delta]r[3]+4.80634811947206`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{4 2^(53/100),-0.00176332009431112908042623162384923915129254433426813005527344150251589663924`56.7979063343783 Nc+\[Alpha]s (-0.0009640318107130212` CF Nc+0.0011060190336107333` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.736545479954265`*^-15 \[Delta]r[1])/\[Epsilon]+1.606732100403277`*^-11 \[Delta]r[2]+7.473090959908532`*^-15 Log[t] \[Delta]r[3]+3.736545479954265`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{4 2^(16/25),-0.00165659570715727189402972553288933659589285679172974050339062749076749820887`56.766864752744155 Nc+\[Alpha]s (-0.0009467553988665549` CF Nc+0.0010471907530158072` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.861918547813811`*^-15 \[Delta]r[1])/\[Epsilon]+6.759187110976367`*^-11 \[Delta]r[2]+5.7238370956276225`*^-15 Log[t] \[Delta]r[3]+2.861918547813811`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{4 2^(3/4),-0.00155513820198283039374535803471639732580715849335497478669804751708565885578`56.73571668868543 Nc+\[Alpha]s (-0.0009279751419563288` CF Nc+0.000990370144020355` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.178903001451331`*^-15 \[Delta]r[1])/\[Epsilon]+8.965951199672029`*^-11 \[Delta]r[2]+4.357806002902663`*^-15 Log[t] \[Delta]r[3]+2.178903001451331`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{4 2^(43/50),-0.0014588209828047199339207359415136891925717539599431619898869436720057552598`56.704465599892835 Nc+\[Alpha]s (-0.0009078400628312125` CF Nc+0.0009356098364185143` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.6738843496654306`*^-15 \[Delta]r[1])/\[Epsilon]+8.354170758380431`*^-11 \[Delta]r[2]+3.3477686993308616`*^-15 Log[t] \[Delta]r[3]+1.6738843496654306`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{4 2^(97/100),-0.00136750521172810504781305884396179635853072170889936088174562586533150868659`56.6731150201609 Nc+\[Alpha]s (-0.0008865023756643815` CF Nc+0.0008829472090003307` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.321852872208337`*^-15 \[Delta]r[1])/\[Epsilon]+7.207157703010714`*^-11 \[Delta]r[2]+2.6437057444166745`*^-15 Log[t] \[Delta]r[3]+1.321852872208337`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{8 2^(2/25),-0.00128104174760257369025235245158429196028932610457899599025920756607560846266`56.64166854097986 Nc+\[Alpha]s (-0.0008641163951796499` CF Nc+0.0008324052516727938` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.0954087817556419`*^-15 \[Delta]r[1])/\[Epsilon]+1.1197784286538764`*^-10 \[Delta]r[2]+2.190817563511284`*^-15 Log[t] \[Delta]r[3]+1.0954087817556419`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{8 2^(19/100),-0.00119927301066636104353818568036271146983289673974255390359499595976992091083`56.610129793277025 Nc+\[Alpha]s (-0.0008408350879841829` CF Nc+0.0007839935344011967` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((9.67955824261842`*^-16 \[Delta]r[1])/\[Epsilon]+8.66787150627311`*^-11 \[Delta]r[2]+1.9359116485236847`*^-15 Log[t] \[Delta]r[3]+9.67955824261842`*^-16 Log[\[Mu]^2] \[Delta]r[4])},{8 2^(3/10),-0.00112203475514597862521884161875989305627958698923455097630619941679877019234`56.57850242956482 Nc+\[Alpha]s (-0.0008168092730322699` CF Nc+0.0007377092555576224` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((9.19290475793982`*^-16 \[Delta]r[1])/\[Epsilon]+1.9295190751477004`*^-10 \[Delta]r[2]+1.8385809515879642`*^-15 Log[t] \[Delta]r[3]+9.19290475793982`*^-16 Log[\[Mu]^2] \[Delta]r[4])},{8 2^(41/100),-0.00104915773543989119638550769638302733375081927589802898093921555192912135202`56.546790106724586 Nc+\[Alpha]s (-0.0007921854011932741` CF Nc+0.0006935383436026264` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((9.341990976680945`*^-16 \[Delta]r[1])/\[Epsilon]+5.009729795771142`*^-10 \[Delta]r[2]+1.8683981953361893`*^-15 Log[t] \[Delta]r[3]+9.341990976680945`*^-16 Log[\[Mu]^2] \[Delta]r[4])},{8 2^(13/25),-0.00098046925505505104229669427050182750907531684927553205650534636003901617891`56.51499646962333 Nc+\[Alpha]s (-0.0007671057485449681` CF Nc+0.0006514565879049959` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((9.898290780445273`*^-16 \[Delta]r[1])/\[Epsilon]+1.502395582558146`*^-10 \[Delta]r[2]+1.979658156089055`*^-15 Log[t] \[Delta]r[3]+9.898290780445273`*^-16 Log[\[Mu]^2] \[Delta]r[4])},{8 2^(63/100),-0.00091579459080226125745732491232906642307994370773115767361314854437543502541`56.48312513572851 Nc+\[Alpha]s (-0.000741703177813208` CF Nc+0.0006114307767906744` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.0641718131054734`*^-15 \[Delta]r[1])/\[Epsilon]+5.757380542338427`*^-10 \[Delta]r[2]+2.128343626210947`*^-15 Log[t] \[Delta]r[3]+1.0641718131054734`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{8 2^(37/50),-0.00085495828782678579598559472050023521444261421081174225946210208515009920339`56.45117968085266 Nc+\[Alpha]s (-0.0007161053160802636` CF Nc+0.0005734198234769714` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.1473073359759538`*^-15 \[Delta]r[1])/\[Epsilon]+2.311368944248662`*^-10 \[Delta]r[2]+2.294614671951908`*^-15 Log[t] \[Delta]r[3]+1.1473073359759538`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{8 2^(17/20),-0.00079778532380860922579482645175599810740609922819010562662013292646939219442`56.419163626126426 Nc+\[Alpha]s (-0.0006904307777054139` CF Nc+0.0005373758632705584` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.2371204672914208`*^-15 \[Delta]r[1])/\[Epsilon]+5.591755645170692`*^-10 \[Delta]r[2]+2.474240934582842`*^-15 Log[t] \[Delta]r[3]+1.2371204672914208`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{8 2^(24/25),-0.00074410214308350115833316545690449407902468929267407551066368531981418399996`56.38708042626775 Nc+\[Alpha]s (-0.000664789309763821` CF Nc+0.0005032453081779613` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.3337185516360965`*^-15 \[Delta]r[1])/\[Epsilon]+4.092644768616799`*^-10 \[Delta]r[2]+2.667437103272193`*^-15 Log[t] \[Delta]r[3]+1.3337185516360965`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{16 2^(7/100),-0.00069373756349816404448891343227035339921635843673429602364115091368250240128`56.35493345918519 Nc+\[Alpha]s (-0.0006392816954896804` CF Nc+0.00047096984780373424` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.4364918087708157`*^-15 \[Delta]r[1])/\[Epsilon]+5.459415573369912`*^-10 \[Delta]r[2]+2.8729836175416323`*^-15 Log[t] \[Delta]r[3]+1.4364918087708157`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{16 2^(9/50),-0.00064652356052020780213634301552015222445773789885108384405625694490909773226`56.322726016926325 Nc+\[Alpha]s (-0.0006139989486471408` CF Nc+0.00044048738801575693` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.547982696232461`*^-15 \[Delta]r[1])/\[Epsilon]+5.629264436194813`*^-10 \[Delta]r[2]+3.0959653924649226`*^-15 Log[t] \[Delta]r[3]+1.547982696232461`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{16 2^(29/100),-0.00060229593448758234574830134295302798298444505450102045200970779595369404322`56.290461297958394 Nc+\[Alpha]s (-0.000589024578405509` CF Nc+0.0004117329212794444` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.6682444981610939`*^-15 \[Delta]r[1])/\[Epsilon]+3.3985761664272737`*^-10 \[Delta]r[2]+3.336488996322188`*^-15 Log[t] \[Delta]r[3]+1.6682444981610939`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{16 2^(2/5),-0.00056089486792226988078041987482400429773433855343939361249213058534265564123`56.25814240074762 Nc+\[Alpha]s (-0.0005644317039028259` CF Nc+0.00038463932476179253` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.7995577239903393`*^-15 \[Delta]r[1])/\[Epsilon]+3.9277569865230744`*^-10 \[Delta]r[2]+3.5991154479806794`*^-15 Log[t] \[Delta]r[3]+1.7995577239903393`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{16 2^(51/100),-0.00052216538057584850685352319446503238805830429924441546258737852030756630029`56.22577231858606 Nc+\[Alpha]s (-0.0005402847337492504` CF Nc+0.00035913808425292295` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.9449360791444404`*^-15 \[Delta]r[1])/\[Epsilon]+3.7415792307005904`*^-10 \[Delta]r[2]+3.889872158288881`*^-15 Log[t] \[Delta]r[3]+1.9449360791444404`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{16 2^(31/50),-0.00048595769035070879501258326558355018970086521995686448532922029905484193762`56.193353935600705 Nc+\[Alpha]s (-0.0005166410214261141` CF Nc+0.0003351599436335192` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.107501674345624`*^-15 \[Delta]r[1])/\[Epsilon]+1.16734178273487`*^-9 \[Delta]r[2]+4.215003348691248`*^-15 Log[t] \[Delta]r[3]+2.107501674345624`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{16 2^(73/100),-0.00045212748848342069870504108171235423735279119486365910414723739625722706947`56.16089002386882 Nc+\[Alpha]s (-0.0004935468435003313` CF Nc+0.000312635481030435` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.291161777433357`*^-15 \[Delta]r[1])/\[Epsilon]+1.4714791919165317`*^-9 \[Delta]r[2]+4.582323554866715`*^-15 Log[t] \[Delta]r[3]+2.291161777433357`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{16 2^(21/25),-0.00042053613742002859249099161557966818866383620253224293367578160509274213555`56.12838324155554 Nc+\[Alpha]s (-0.0004710422828952774` CF Nc+0.00029149561395580646` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.4995447568714687`*^-15 \[Delta]r[1])/\[Epsilon]+1.4239656956948203`*^-9 \[Delta]r[2]+4.999089513742939`*^-15 Log[t] \[Delta]r[3]+2.4995447568714687`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{16 2^(19/20),-0.0003910507996904145619568387206797449500852410391812610448115438363624728454`56.0958361319845 Nc+\[Alpha]s (-0.0004491633186444146` CF Nc+0.00027167203663255174` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.7346600535345033`*^-15 \[Delta]r[1])/\[Epsilon]+1.4424020580209526`*^-9 \[Delta]r[2]+5.469320107069008`*^-15 Log[t] \[Delta]r[3]+2.7346600535345033`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{32 2^(3/50),-0.00036354450583228723858171104514586709882031672845479514727286790915242375163`56.063251123549826 Nc+\[Alpha]s (-0.00042793480628904794` CF Nc+0.0002530975933908476` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.9962165037912705`*^-15 \[Delta]r[1])/\[Epsilon]+1.9913750890874825`*^-9 \[Delta]r[2]+5.992433007582541`*^-15 Log[t] \[Delta]r[3]+2.9962165037912705`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{32 2^(17/100),-0.00033789616905449045188701862723656927950185593232340841831191819814912788116`56.03063053037727 Nc+\[Alpha]s (-0.00040737801755921023` CF Nc+0.00023570659250022686` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.282222656062464`*^-15 \[Delta]r[1])/\[Epsilon]+1.4877353908986701`*^-9 \[Delta]r[2]+6.564445312124929`*^-15 Log[t] \[Delta]r[3]+3.282222656062464`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{32 2^(7/25),-0.00031399055389102785045783360903537579075490555042138226725695148013770314521`55.99797655364344 Nc+\[Alpha]s (-0.0003875037482855281` CF Nc+0.0002194350651040758` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.58753421614198`*^-15 \[Delta]r[1])/\[Epsilon]+3.6503639162762722`*^-9 \[Delta]r[2]+7.17506843228396`*^-15 Log[t] \[Delta]r[3]+3.58753421614198`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{32 2^(39/100),-0.00029171820560519816201362556354905800259981090021827940132539431582892138883`55.9652912834652 Nc+\[Alpha]s (-0.0003683296366783793` CF Nc+0.00020422097407552745` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.912416278790471`*^-15 \[Delta]r[1])/\[Epsilon]+1.539257692560832`*^-9 \[Delta]r[2]+7.824832557580942`*^-15 Log[t] \[Delta]r[3]+3.912416278790471`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{32 Sqrt[2],-0.00027097534657803753034237582739319431889773769853910690832519765420716566884`55.93257670127483 Nc+\[Alpha]s (-0.0003498551902462139` CF Nc+0.0001900043776371734` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.257310185433719`*^-15 \[Delta]r[1])/\[Epsilon]+1.2453668442351372`*^-9 \[Delta]r[2]+8.51462037086744`*^-15 Log[t] \[Delta]r[3]+4.257310185433719`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{32 2^(61/100),-0.00025166374537418473871389890743792462047358142706026202095971406584712663682`55.89983468260219 Nc+\[Alpha]s (-0.0003320842971880091` CF Nc+0.00017672755251111694` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.632120309549574`*^-15 \[Delta]r[1])/\[Epsilon]+1.508027563573253`*^-9 \[Delta]r[2]+9.264240619099149`*^-15 Log[t] \[Delta]r[3]+4.632120309549574`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{32 2^(18/25),-0.00023369056363558652317807704693443363495630814676868903661132064564137885872`55.86706700018965 Nc+\[Alpha]s (-0.00031501173633410217` CF Nc+0.0001643350812070535` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((5.0595147394460745`*^-15 \[Delta]r[1])/\[Epsilon]+2.6900253133696076`*^-9 \[Delta]r[2]+1.0119029478892149`*^-14 Log[t] \[Delta]r[3]+5.0595147394460745`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{32 2^(83/100),-0.00021696818542057796970815341794794413532358231187471024738717949453929637733`55.8342753273725 Nc+\[Alpha]s (-0.00029863374136504945` CF Nc+0.00015277390783714762` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((5.5706537848992546`*^-15 \[Delta]r[1])/\[Epsilon]+2.708677583550799`*^-9 \[Delta]r[2]+1.1141307569798514`*^-14 Log[t] \[Delta]r[3]+5.5706537848992546`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{32 2^(47/50),-0.00020141403309168133974255225455969374213817825268501276076122503123420255853`55.80146124166288 Nc+\[Alpha]s (-0.0002829400914059475` CF Nc+0.00014199336658369567` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((6.1885170540481316`*^-15 \[Delta]r[1])/\[Epsilon]+4.3743197552638864`*^-9 \[Delta]r[2]+1.2377034108096266`*^-14 Log[t] \[Delta]r[3]+6.1885170540481316`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{64 2^(1/20),-0.00018695037336657627307995080047918615030797958528733965587053324402461772936`55.7686262284819 Nc+\[Alpha]s (-0.0002679211261845451` CF Nc+0.00013194518665465404` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((6.91878397355842`*^-15 \[Delta]r[1])/\[Epsilon]+5.196574218521086`*^-9 \[Delta]r[2]+1.3837567947116841`*^-14 Log[t] \[Delta]r[3]+6.91878397355842`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{64 2^(4/25),-0.00017350411668775763985753616153832056695221070633180744682275465699288767662`55.735771684990674 Nc+\[Alpha]s (-0.0002535600951167646` CF Nc+0.00012258347725275067` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((7.754183064356067`*^-15 \[Delta]r[1])/\[Epsilon]+6.041231606172629`*^-9 \[Delta]r[2]+1.5508366128712135`*^-14 Log[t] \[Delta]r[3]+7.754183064356067`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{64 2^(27/100),-0.00016100661264040825828877054742426153801097077441335538847102875987547785671`55.70289892397649 Nc+\[Alpha]s (-0.00023984643801438192` CF Nc+0.00011386469577072487` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((8.688020349757836`*^-15 \[Delta]r[1])/\[Epsilon]+6.344141987107801`*^-9 \[Delta]r[2]+1.7376040699515678`*^-14 Log[t] \[Delta]r[3]+8.688020349757836`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{64 2^(19/50),-0.0001493934437565915234845156604398657472020832180216190927979428332035763801`55.6700091777565 Nc+\[Alpha]s (-0.0002267627321311524` CF Nc+0.00010574760211208914` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((9.720814482042266`*^-15 \[Delta]r[1])/\[Epsilon]+2.4341633309425324`*^-8 \[Delta]r[2]+1.9441628964084533`*^-14 Log[t] \[Delta]r[3]+9.720814482042266`*^-15 Log[\[Mu]^2] \[Delta]r[4])},{64 2^(49/100),-0.0001386042196875196608589592209263262209155315742634187561720014876062743968`55.63710360206608 Nc+\[Alpha]s (-0.00021429758966553625` CF Nc+0.00009819320173265738` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.0862809314832483`*^-14 \[Delta]r[1])/\[Epsilon]+9.359292495925863`*^-9 \[Delta]r[2]+2.172561862966497`*^-14 Log[t] \[Delta]r[3]+1.0862809314832483`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{64 2^(3/5),-0.00012858237340400416509787027167755153618903520575901878214537060737470006145`55.60418327990428 Nc+\[Alpha]s (-0.00020242190090677317` CF Nc+0.00009116467970660472` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.21351606122093`*^-14 \[Delta]r[1])/\[Epsilon]+1.1838862182160533`*^-8 \[Delta]r[2]+2.4270321224418602`*^-14 Log[t] \[Delta]r[3]+1.21351606122093`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{64 2^(71/100),-0.00011927496079720091490175888159533446707749251332352744226027953306745531913`55.571249225312876 Nc+\[Alpha]s (-0.00019112425167544885` CF Nc+0.00008462732784551797` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.3563543481188236`*^-14 \[Delta]r[1])/\[Epsilon]+1.1723786957130957`*^-8 \[Delta]r[2]+2.7127086962376473`*^-14 Log[t] \[Delta]r[3]+1.3563543481188236`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{64 2^(41/50),-0.00011063246479588341275683187408956749063912310029901173315545750834730292617`55.53830238706997 Nc+\[Alpha]s (-0.00018039702652773414` CF Nc+0.00007854846664308171` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.5176037597995506`*^-14 \[Delta]r[1])/\[Epsilon]+1.50775994217889`*^-8 \[Delta]r[2]+3.035207519599102`*^-14 Log[t] \[Delta]r[3]+1.5176037597995506`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{64 2^(93/100),-0.00010260860489082840268008171500463524332264662810881030347608039056870633231`55.50534365228261 Nc+\[Alpha]s (-0.00017017531396948765` CF Nc+0.00007289736357997791` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.6998128555919272`*^-14 \[Delta]r[1])/\[Epsilon]+1.579882731174263`*^-8 \[Delta]r[2]+3.399625711183856`*^-14 Log[t] \[Delta]r[3]+1.6998128555919272`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{128 2^(1/25),-0.00009516015275937247247180752380360838526937834002104961012363047976411332185`55.47237384986599 Nc+\[Alpha]s (-0.00016053033051503007` CF Nc+0.00006764514910850058` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.9055275288547726`*^-14 \[Delta]r[1])/\[Epsilon]+2.300116046450891`*^-8 \[Delta]r[2]+3.8110550577095465`*^-14 Log[t] \[Delta]r[3]+1.9055275288547726`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{128 2^(3/20),-0.00008824675451156934839733676392473962665485029693976819720162760691650626345`55.43939375390004 Nc+\[Alpha]s (-0.00015130929941734514` CF Nc+0.00006276473143946313` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.1374335553867537`*^-14 \[Delta]r[1])/\[Epsilon]+1.9028265336759672`*^-8 \[Delta]r[2]+4.2748671107735075`*^-14 Log[t] \[Delta]r[3]+2.1374335553867537`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{128 2^(13/50),-0.00008183075993137794970323465240823210403449417688511736519768261396764047868`55.406404086856504 Nc+\[Alpha]s (-0.0001426179087883395` CF Nc+0.00005823071107828983` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.399053965524993`*^-14 \[Delta]r[1])/\[Epsilon]+2.993095472749054`*^-8 \[Delta]r[2]+4.798107931049986`*^-14 Log[t] \[Delta]r[3]+2.399053965524993`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{128 2^(37/100),-0.00007587705895969446011291304287938507103464178202368316571320867568224491496`55.373405522691776 Nc+\[Alpha]s (-0.00013432731247183715` CF Nc+0.000054019295899362507` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.6947218428462906`*^-14 \[Delta]r[1])/\[Epsilon]+3.0896145318079596`*^-8 \[Delta]r[2]+5.389443685692582`*^-14 Log[t] \[Delta]r[3]+2.6947218428462906`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{128 2^(12/25),-0.00007035292555862865618413529482261064252119986955344980398463772744478085639`55.340398689803 Nc+\[Alpha]s (-0.00012652097722537972` CF Nc+0.00005010821740950803` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.029544969008705`*^-14 \[Delta]r[1])/\[Epsilon]+4.5762044119117447`*^-8 \[Delta]r[2]+6.059089938017411`*^-14 Log[t] \[Delta]r[3]+3.029544969008705`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{128 2^(59/100),-0.00006522786900613726317264016762667631529753489608205315227296111873412660298`55.30738417384597 Nc+\[Alpha]s (-0.00011910598048242425` CF Nc+0.000046476648727384034` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.408765765397341`*^-14 \[Delta]r[1])/\[Epsilon]+3.821991595644332`*^-8 \[Delta]r[2]+6.817531530794682`*^-14 Log[t] \[Delta]r[3]+3.408765765397341`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{128 2^(7/10),-0.00006047349259501048997042011464054686197806809065293708987160287656006704948`55.27436252041542 Nc+\[Alpha]s (-0.00011211135116387615` CF Nc+0.00004310512469997332` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.837262239789652`*^-14 \[Delta]r[1])/\[Epsilon]+4.685996572778696`*^-8 \[Delta]r[2]+7.674524479579304`*^-14 Log[t] \[Delta]r[3]+3.8372622397896505`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{128 2^(81/100),-0.00005606335964844511863732082235677506344615405833009523149511713153540500401`55.24133423758883 Nc+\[Alpha]s (-0.00010548277904292912` CF Nc+0.000039975464483525246` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.3193294122228636`*^-14 \[Delta]r[1])/\[Epsilon]+5.536297859855381`*^-8 \[Delta]r[2]+8.638658824445727`*^-14 Log[t] \[Delta]r[3]+4.319329412222863`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{128 2^(23/25),-0.00005197286671435658754284193064923456095694942980039242115476909832556258512`55.20829979833613 Nc+\[Alpha]s (-0.00009921245549038589` CF Nc+0.00003707069683635961` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.858857392057822`*^-14 \[Delta]r[1])/\[Epsilon]+7.319019192470874`*^-8 \[Delta]r[2]+9.717714784115644`*^-14 Log[t] \[Delta]r[3]+4.858857392057822`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{256 2^(3/100),-0.00004817912376065842181293663540955251290695407763302276714139916605176085775`55.175259642798586 Nc+\[Alpha]s (-0.00009332408890824534` CF Nc+0.00003437498830208621` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((5.459191071181315`*^-14 \[Delta]r[1])/\[Epsilon]+7.181515282319702`*^-8 \[Delta]r[2]+1.0918382142362629`*^-13 Log[t] \[Delta]r[3]+5.459191071181315`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{256 2^(7/50),-0.00004466084116259015871413407031969488446820809841256040356699305042861245344`55.14221418044012 Nc+\[Alpha]s (-0.0000877609312698095` CF Nc+0.00003187357440418478` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((6.122750715646061`*^-14 \[Delta]r[1])/\[Epsilon]+8.75530158047476`*^-8 \[Delta]r[2]+1.2245501431292117`*^-13 Log[t] \[Delta]r[3]+6.122750715646059`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{256 2^(1/4),-0.00004139822324956469768258792513623937369577647448368031481226730031633316535`55.10916379207565 Nc+\[Alpha]s (-0.00008246886764509811` CF Nc+0.000029552693922200914` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((6.850542761734922`*^-14 \[Delta]r[1])/\[Epsilon]+1.2656652807574932`*^-7 \[Delta]r[2]+1.3701085523469843`*^-13 Log[t] \[Delta]r[3]+6.85054276173492`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{256 2^(9/25),-0.00003837286816182596964166360895562025118543983761909178933489631641069831118`55.07610883178058 Nc+\[Alpha]s (-0.00007748121747114316` CF Nc+0.000027399526280230766` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((7.641583096805191`*^-14 \[Delta]r[1])/\[Epsilon]+1.357925922613605`*^-7 \[Delta]r[2]+1.528316619361038`*^-13 Log[t] \[Delta]r[3]+7.64158309680519`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{256 2^(47/100),-0.00003556767375547590059857582348607327203347572209182609102337649199310995279`55.04304962868644 Nc+\[Alpha]s (-0.00007279096812873241` CF Nc+0.000025402132043241682` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((8.493249279311263`*^-14 \[Delta]r[1])/\[Epsilon]+1.817483030183862`*^-7 \[Delta]r[2]+1.698649855862252`*^-13 Log[t] \[Delta]r[3]+8.493249279311262`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{256 2^(29/50),-0.00003296674928727936807102014752656171606035544307044687475627685983625616667`55.00998648866736 Nc+\[Alpha]s (-0.00006838785110127841` CF Nc+0.00002354939648923325` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((9.401786891697178`*^-14 \[Delta]r[1])/\[Epsilon]+1.7593635407163996`*^-7 \[Delta]r[2]+1.8803573783394354`*^-13 Log[t] \[Delta]r[3]+9.401786891697178`*^-14 Log[\[Mu]^2] \[Delta]r[4])},{256 2^(69/100),-0.00003055533260732683483837519746489356321730869636840351106565328825766991594`54.976919695922476 Nc+\[Alpha]s (-0.00006372699915416073` CF Nc+0.000021830976202480423` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.0362952873142678`*^-13 \[Delta]r[1])/\[Epsilon]+3.554156350448813`*^-7 \[Delta]r[2]+2.072590574628535`*^-13 Log[t] \[Delta]r[3]+1.0362952873142675`*^-13 Log[\[Mu]^2] \[Delta]r[4])},{256 2^(4/5),-0.00002831971258746276679972630301437315612329869041216376751706708245371821135`54.94384951445925 Nc+\[Alpha]s (-0.0000603038236183378` CF Nc+0.000020237248615869417` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.1372997018849795`*^-13 \[Delta]r[1])/\[Epsilon]+3.2416078271315213`*^-7 \[Delta]r[2]+2.274599403769959`*^-13 Log[t] \[Delta]r[3]+1.1372997018849793`*^-13 Log[\[Mu]^2] \[Delta]r[4])},{256 2^(91/100),-0.00002624715651579720231884672174739411427611236621836884463805163447839235978`54.910776189482675 Nc+\[Alpha]s (-0.000056500501156604406` CF Nc+0.000018759264415076343` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.2428986377766913`*^-13 \[Delta]r[1])/\[Epsilon]+3.648827983879768`*^-7 \[Delta]r[2]+2.485797275553382`*^-13 Log[t] \[Delta]r[3]+1.242898637776691`*^-13 Log[\[Mu]^2] \[Delta]r[4])},{512 2^(1/50),-0.00002432584219210962488738823402621777205799595778028292851173536699726011514`54.877699948695266 Nc+\[Alpha]s (-0.000053065313443728` CF Nc+0.00001738870270819818` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.3529233216921423`*^-13 \[Delta]r[1])/\[Epsilon]+4.383789056415494`*^-7 \[Delta]r[2]+2.705846643384284`*^-13 Log[t] \[Delta]r[3]+1.352923321692142`*^-13 Log[\[Mu]^2] \[Delta]r[4])},{512 2^(13/100),-0.00002254479446510012294224884152359815246026127422540486082157718257829046934`54.84462100351264 Nc+\[Alpha]s (-0.00004968361445635982` CF Nc+0.000016117828855815967` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.4673016653617468`*^-13 \[Delta]r[1])/\[Epsilon]+6.089253461697616`*^-7 \[Delta]r[2]+2.934603330723493`*^-13 Log[t] \[Delta]r[3]+1.4673016653617468`*^-13 Log[\[Mu]^2] \[Delta]r[4])},{512 2^(6/25),-0.00002089382595987618830349741669376028762751168016106379228393810507796263859`54.81153955019951 Nc+\[Alpha]s (-0.00004667228811084883` CF Nc+0.000014939454851690872` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.5860081494057193`*^-13 \[Delta]r[1])/\[Epsilon]+4.5343141754172745`*^-7 \[Delta]r[2]+3.1720162988114385`*^-13 Log[t] \[Delta]r[3]+1.586008149405719`*^-13 Log[\[Mu]^2] \[Delta]r[4])},{512 2^(7/20),-0.00001936348175247259680243019791717803882665996635771910695753311556909939847`54.77845577093038 Nc+\[Alpha]s (-0.00004385437097110182` CF Nc+0.000013846902140830005` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.7089474720162485`*^-13 \[Delta]r[1])/\[Epsilon]+5.0445181246841`*^-7 \[Delta]r[2]+3.4178949440324964`*^-13 Log[t] \[Delta]r[3]+1.7089474720162482`*^-13 Log[\[Mu]^2] \[Delta]r[4])},{512 2^(23/50),-0.00001794498775732288017334061560869667132488457581698811502346421125351006963`54.745369834779666 Nc+\[Alpha]s (-0.000041133594768506114` CF Nc+0.000012833966759938885` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.835860926253914`*^-13 \[Delta]r[1])/\[Epsilon]+6.075263846251557`*^-7 \[Delta]r[2]+3.671721852507828`*^-13 Log[t] \[Delta]r[3]+1.835860926253914`*^-13 Log[\[Mu]^2] \[Delta]r[4])},{512 2^(57/100),-0.00001663020260321222199115449379347300965952744743783500953140388200245805006`54.71228189864512 Nc+\[Alpha]s (-0.00003886319860840659` CF Nc+0.000011894886685882844` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((1.9663361508414147`*^-13 \[Delta]r[1])/\[Epsilon]+6.958258378066204`*^-7 \[Delta]r[2]+3.9326723016828284`*^-13 Log[t] \[Delta]r[3]+1.9663361508414145`*^-13 Log[\[Mu]^2] \[Delta]r[4])},{512 2^(17/25),-0.00001541157278315808517912797888659326471370017195692100021455547005213231693`54.67919210810889 Nc+\[Alpha]s (-0.00003647623250799973` CF Nc+0.00001102431127746311` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.099949477410265`*^-13 \[Delta]r[1])/\[Epsilon]+8.51873557318358`*^-7 \[Delta]r[2]+4.1998989548205294`*^-13 Log[t] \[Delta]r[3]+2.0999494774102647`*^-13 Log[\[Mu]^2] \[Delta]r[4])},{512 2^(79/100),-0.00001428209087373314418771613667441557156730542335037416994932404355997894845`54.64610059823986 Nc+\[Alpha]s (-0.00003346127080117055` CF Nc+0.000010217272698815217` CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.2365613318837298`*^-13 \[Delta]r[1])/\[Epsilon]+1.17722171133053`*^-6 \[Delta]r[2]+4.4731226637674586`*^-13 Log[t] \[Delta]r[3]+2.2365613318837295`*^-13 Log[\[Mu]^2] \[Delta]r[4])},{512 2^(9/10),-0.00001323525662943920826479349317318123742973976503068688570682087738849187551`54.61300749434108 Nc+\[Alpha]s (-0.00003163023979547493` CF Nc+9.469159214878058`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.3766515977643066`*^-13 \[Delta]r[1])/\[Epsilon]+1.2350826219225567`*^-6 \[Delta]r[2]+4.753303195528612`*^-13 Log[t] \[Delta]r[3]+2.376651597764306`*^-13 Log[\[Mu]^2] \[Delta]r[4])},{1024 2^(1/100),-0.00001226504076775841956196486607353268337764078877541661127170787610207120594`54.57991291264569 Nc+\[Alpha]s (-0.00002915916259843432` CF Nc+8.775690252650972`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.5215745138156323`*^-13 \[Delta]r[1])/\[Epsilon]+1.4307593795053746`*^-6 \[Delta]r[2]+5.043149027631264`*^-13 Log[t] \[Delta]r[3]+2.5215745138156323`*^-13 Log[\[Mu]^2] \[Delta]r[4])},{1024 2^(3/25),-0.00001136585127036692057792779352943272619039988133700805113072531330914956214`54.54681696096471 Nc+\[Alpha]s (-0.00002690026564681435` CF Nc+8.132893125318598`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.6735607108141607`*^-13 \[Delta]r[1])/\[Epsilon]+2.257446923558095`*^-6 \[Delta]r[2]+5.34712142162832`*^-13 Log[t] \[Delta]r[3]+2.6735607108141596`*^-13 Log[\[Mu]^2] \[Delta]r[4])},{1024 2^(23/100),-0.00001053250203563145698699375639662829902105073822303949299584103576797149364`54.513719739289776 Nc+\[Alpha]s (-0.00002410147568464646` CF Nc+7.537081321045119`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((2.835287043484533`*^-13 \[Delta]r[1])/\[Epsilon]+2.7945401332616844`*^-6 \[Delta]r[2]+5.670574086969065`*^-13 Log[t] \[Delta]r[3]+2.8352870434845325`*^-13 Log[\[Mu]^2] \[Delta]r[4])},{1024 2^(17/50),-9.76018372687067568757598561210112689625529784355919430166183583627048612`54.4806213403538*^-6 Nc+\[Alpha]s (-0.000022030313355782292` CF Nc+6.98483426102639`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.009054576006198`*^-13 \[Delta]r[1])/\[Epsilon]+3.2834509484584747`*^-6 \[Delta]r[2]+6.018109152012394`*^-13 Log[t] \[Delta]r[3]+3.009054576006197`*^-13 Log[\[Mu]^2] \[Delta]r[4])},{1024 2^(9/20),-9.04443666991219917817442696298640127397241145938489694051045331643169161`54.447521850152405*^-6 Nc+\[Alpha]s (-0.000018632139107065` CF Nc+6.47297843673917`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.19600406315466`*^-13 \[Delta]r[1])/\[Epsilon]+5.014376634059873`*^-6 \[Delta]r[2]+6.392008126309318`*^-13 Log[t] \[Delta]r[3]+3.196004063154659`*^-13 Log[\[Mu]^2] \[Delta]r[4])},{1024 2^(14/25),-8.38112566218628281762968122796124361977563393357882813652673121645734855`56.51980580935086*^-6 Nc+\[Alpha]s (-0.00001838458071405599` CF Nc+5.998569839866814`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.395850596671299`*^-13 \[Delta]r[1])/\[Epsilon]+6.181553021680386`*^-6 \[Delta]r[2]+6.791701193342596`*^-13 Log[t] \[Delta]r[3]+3.3958505966712986`*^-13 Log[\[Mu]^2] \[Delta]r[4])},{1024 2^(67/100),-7.76641656394803175879663789993867051792308323695802019924423617666024108`56.48671359525793*^-6 Nc+\[Alpha]s (-0.000018017201042066713` CF Nc+5.558877602975659`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.607532340789356`*^-13 \[Delta]r[1])/\[Epsilon]+4.246168148490286`*^-6 \[Delta]r[2]+7.215064681578712`*^-13 Log[t] \[Delta]r[3]+3.607532340789356`*^-13 Log[\[Mu]^2] \[Delta]r[4])},{1024 2^(39/50),-7.19675455020100070905132742133040121600572739036216728184319270498596037`56.45361983552441*^-6 Nc+\[Alpha]s (-0.000020120343583558106` CF Nc+5.15136877261152`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((3.8303938625053066`*^-13 \[Delta]r[1])/\[Epsilon]+7.0774639013393365`*^-6 \[Delta]r[2]+7.660787725010611`*^-13 Log[t] \[Delta]r[3]+3.8303938625053056`*^-13 Log[\[Mu]^2] \[Delta]r[4])},{1024 2^(89/100),-6.66884390949967763507979977662182277305025589782202037285473662260789244`56.42052464329667*^-6 Nc+\[Alpha]s (-0.000015462855898048065` CF Nc+4.773694141802214`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.065261507403392`*^-13 \[Delta]r[1])/\[Epsilon]+6.229025460351184`*^-6 \[Delta]r[2]+8.130523014806781`*^-13 Log[t] \[Delta]r[3]+4.065261507403391`*^-13 Log[\[Mu]^2] \[Delta]r[4])},{2048,-6.17962928303585642579973282541274378110232120484820883501333214340933168`56.38742812346023*^-6 Nc+\[Alpha]s (-0.0000237550705155181` CF Nc+4.423675071372427`*^-6 CF Nc Log[t \[Mu]^2]),CF Nc \[Alpha]s ((4.3147148767602047`*^-13 \[Delta]r[1])/\[Epsilon]+0.000012457259405204112` \[Delta]r[2]+8.629429753520407`*^-13 Log[t] \[Delta]r[3]+4.3147148767602037`*^-13 Log[\[Mu]^2] \[Delta]r[4])}};

